Assessing the similarity of dose response and target doses in two non-overlapping subgroups

We consider two problems that are attracting increasing attention in clinical dose finding studies. First, we assess the similarity of two non-linear regression models for two non-overlapping subgroups of patients over a restricted covariate space. To this end, we derive a confidence interval for the maximum difference between the two given models. If this confidence interval excludes the equivalence margins, similarity of dose response can be claimed. Second, we address the problem of demonstrating the similarity of two target doses for two non-overlapping subgroups, using again a confidence interval based approach. We illustrate the proposed methods with a real case study and investigate their operating characteristics (coverage probabilities, Type I error rates, power) via simulation.

==> figs/fig1a.r <==
# clear space
rm(list = ls())	# clear working memory

## define model functions
linear <- function(dose, e0, delta) {e0 + delta * dose}
linlog <- function(dose, e0, delta, off = 1) {linear(log(dose + off), e0, delta)}
emax <- function(dose, e0, eMax, ed50) {sigEmax(dose, e0, eMax, ed50, 1)}
quadratic <- function(dose, e0, b1, b2) {e0 + b1 * dose + b2 * dose^2}
exponential <- function(dose, e0, e1, delta) {e0 + e1*(exp(dose/delta) - 1)}
logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
betaMod <- function(dose, e0, eMax, delta1, delta2, scal) 
{
  maxDens <- (delta1^delta1)*(delta2^delta2)/
    ((delta1 + delta2)^(delta1+delta2))
  dose <- dose/scal
  e0 + eMax/maxDens * (dose^delta1) * (1 - dose)^delta2
}
sigEmax <- function(dose, e0, eMax, ed50, h) {e0 + eMax*dose^h/(ed50^h + dose^h)}


##
## Plot of the FIGURE 1 with delta
##
d <- (0:5000)/1000
p <- logistic(0,1.8,4,1,0.8)	# offset of logistic model at dose = 0

# logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
# emax <- function(dose, e0, eMax, ed50) {e0 + eMax*dose/(ed50 + dose)}
ylim <- c(2,6.3)
mpoints <- c(0,1,2,4,5)
# create a plot large enough for all data and legend
plot(d,logistic(d,1.8,4,1,0.8), type="l", col=1, ylim=ylim, xlab="Dose", ylab="Response")	# fitted model 1
points(mpoints,logistic(mpoints,1.8,4,1,0.8),cex=1.5)	# add points of measurements
points(0,p,cex=2,col=1)	# make point at zero visible
lines(d, emax(d,p,3.4,1), col=2, lty=2)	# fitted model 2
p <- logistic(0,1.8,4,1,0.8)
points(mpoints,emax(mpoints,p,3.4,1),cex=1.5, col=2)

# draw horizontal line
lines(c(0.8,0.8),c(3.65,4.1),col=3,lty=3)
points(0.8,3.65,pch=25,col=3,bg=3)
points(0.8,4.1,pch=24,col=3,bg=3)
	
# add fancy stuff (points, text, etc)
# mtext("MED1   MED2",side=1,at=1.05,col=3)
# text(1.2, (3.65+4.1)/2, "maximum difference ", adj=c(0,NA), col=3)
text(0.6, (3.65+4.1)/2+0.35, "maximum difference ", col=3, srt=90)


## add a legend at the top right
#temp <- legend("topright", legend = c("Logistic", "Emax"),lty=1:2, col=1:2)
temp <- legend("bottomright", legend = c("Logistic", "Emax"),lty=1:2, col=1:2)
## /Plot of the scenario


==> figs/fig1a_new.R <==
# clear space
rm(list = ls())	# clear working memory

## define model functions
linear <- function(dose, e0, delta) {e0 + delta * dose}
linlog <- function(dose, e0, delta, off = 1) {linear(log(dose + off), e0, delta)}
emax <- function(dose, e0, eMax, ed50) {sigEmax(dose, e0, eMax, ed50, 1)}
quadratic <- function(dose, e0, b1, b2) {e0 + b1 * dose + b2 * dose^2}
exponential <- function(dose, e0, e1, delta) {e0 + e1*(exp(dose/delta) - 1)}
logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
betaMod <- function(dose, e0, eMax, delta1, delta2, scal) 
{
  maxDens <- (delta1^delta1)*(delta2^delta2)/
    ((delta1 + delta2)^(delta1+delta2))
  dose <- dose/scal
  e0 + eMax/maxDens * (dose^delta1) * (1 - dose)^delta2
}
sigEmax <- function(dose, e0, eMax, ed50, h) {e0 + eMax*dose^h/(ed50^h + dose^h)}


##
## Plot of the FIGURE 1 with delta
##
d <- (0:5000)/1000
p <- logistic(0,1.8,4,1,0.8)	# offset of logistic model at dose = 0

# logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
# emax <- function(dose, e0, eMax, ed50) {e0 + eMax*dose/(ed50 + dose)}
ylim <- c(2,6.3)
mpoints <- c(0,1,2,4,5)
# create a plot large enough for all data and legend
plot(d,emax(d,p,2.8,0.4), type="l", col=1, ylim=ylim, xlab="Dose", ylab="Response")	# fitted model 1
points(mpoints,emax(mpoints,p,2.8,0.4),cex=1.5)	# add points of measurements
points(0,p,cex=2,col=1)	# make point at zero visible
lines(d, emax(d,p,3.4,1), col=2, lty=2)	# fitted model 2
p <- logistic(0,1.8,4,1,0.8)
points(mpoints,emax(mpoints,p,3.4,1),cex=1.5, col=2)

# draw horizontal line
lines(c(0.408,0.408),c(3.75,4.05),col=3,lty=3)
points(0.408,3.75,pch=25,col=3,bg=3)
points(0.408,4.05,pch=24,col=3,bg=3)
	
# add fancy stuff (points, text, etc)
# mtext("MED1   MED2",side=1,at=1.05,col=3)
# text(1.2, (3.65+4.1)/2, "maximum difference ", adj=c(0,NA), col=3)
text(0.25, (3.75+4.05)/2+0.25, "maximum difference ", col=3, srt=90)


## add a legend at the top right
#temp <- legend("topright", legend = c("Logistic", "Emax"),lty=1:2, col=1:2)
temp <- legend("bottomright", legend = c(expression(m[1]),expression(m[2])),lty=1:2, col=1:2)
## /Plot of the scenario


==> figs/fig1b.r <==
# clear space
rm(list = ls())	# clear working memory

## define model functions
linear <- function(dose, e0, delta) {e0 + delta * dose}
linlog <- function(dose, e0, delta, off = 1) {linear(log(dose + off), e0, delta)}
emax <- function(dose, e0, eMax, ed50) {sigEmax(dose, e0, eMax, ed50, 1)}
quadratic <- function(dose, e0, b1, b2) {e0 + b1 * dose + b2 * dose^2}
exponential <- function(dose, e0, e1, delta) {e0 + e1*(exp(dose/delta) - 1)}
logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
betaMod <- function(dose, e0, eMax, delta1, delta2, scal) 
{
  maxDens <- (delta1^delta1)*(delta2^delta2)/
    ((delta1 + delta2)^(delta1+delta2))
  dose <- dose/scal
  e0 + eMax/maxDens * (dose^delta1) * (1 - dose)^delta2
}
sigEmax <- function(dose, e0, eMax, ed50, h) {e0 + eMax*dose^h/(ed50^h + dose^h)}


##
## Plot of the FIGURE 1 with delta
##
d <- (0:5000)/1000
p <- logistic(0,1.8,4,1,0.8)	# offset of logistic model at dose = 0

# logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
# emax <- function(dose, e0, eMax, ed50) {e0 + eMax*dose/(ed50 + dose)}
ylim <- c(2,6.3)
mpoints <- c(0,1,2,4,5)
# create a plot large enough for all data and legend
plot(d,logistic(d,1.8,4,1,0.8), type="l", lwd=2, col=1, ylim=ylim, xlab="Dose", ylab="Response") #, main="FIGURE 1")	# fitted model 1
points(mpoints,logistic(mpoints,1.8,4,1,0.8),cex=1.5)	# add points of measurements
points(0,p,cex=2,col=1)	# make point at zero visible
lines(d, emax(d,p,3.4,1), lwd=2, col=2, lty=2)	# fitted model 2
p <- logistic(0,1.8,4,1,0.8)
points(mpoints,emax(mpoints,p,3.4,1),cex=1.5, col=2)

# draw horizontal line
lines(c(-1,5), c(p+1.5,p+1.5), type="l", col=3,lwd=2, lty=3)
# draw vertical lines
lines(c(1.317,1.317), c(0,p+1.5), type="l", col=3,lwd=2,lty=3) # logistic
lines(c(0.789,0.789), c(0,p+1.5), type="l", col=3,lwd=2,lty=3) # emax
	
# add fancy stuff (points, text, etc)
# mtext("MED1   MED2",side=1,at=1.05,col=3)
text(0.789, 2, "MED1 ", adj=c(1,NA),col=3)
text(1.317, 2, "  MED2", adj=c(0,NA),col=3)
text(3.8, p+1.5, "clinical relevance", adj=c(0,-0.5),col=3)

## add a legend at the top right
#temp <- legend("topright", legend = c("Logistic", "Emax"),lty=1:2, col=1:2)
temp <- legend("bottomright", legend = c("Logistic", "Emax"),lty=1:2, col=1:2)
## /Plot of the scenario


==> figs/fig1b_new.R <==
# clear space
rm(list = ls())	# clear working memory

## define model functions
linear <- function(dose, e0, delta) {e0 + delta * dose}
linlog <- function(dose, e0, delta, off = 1) {linear(log(dose + off), e0, delta)}
emax <- function(dose, e0, eMax, ed50) {sigEmax(dose, e0, eMax, ed50, 1)}
quadratic <- function(dose, e0, b1, b2) {e0 + b1 * dose + b2 * dose^2}
exponential <- function(dose, e0, e1, delta) {e0 + e1*(exp(dose/delta) - 1)}
logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
betaMod <- function(dose, e0, eMax, delta1, delta2, scal) 
{
  maxDens <- (delta1^delta1)*(delta2^delta2)/
    ((delta1 + delta2)^(delta1+delta2))
  dose <- dose/scal
  e0 + eMax/maxDens * (dose^delta1) * (1 - dose)^delta2
}
sigEmax <- function(dose, e0, eMax, ed50, h) {e0 + eMax*dose^h/(ed50^h + dose^h)}


##
## Plot of the FIGURE 1 with delta
##
d <- (0:5000)/1000
p <- logistic(0,1.8,4,1,0.8)	# offset of logistic model at dose = 0

# logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
# emax <- function(dose, e0, eMax, ed50) {e0 + eMax*dose/(ed50 + dose)}
ylim <- c(2,6.3)
mpoints <- c(0,1,2,4,5)
# create a plot large enough for all data and legend
plot(d,emax(d,p,2.8,0.4), type="l", col=1, ylim=ylim, xlab="Dose", ylab="Response")  # fitted model 1
points(mpoints,emax(mpoints,p,2.8,0.4),cex=1.5)	# add points of measurements
points(0,p,cex=2,col=1)	# make point at zero visible
lines(d, emax(d,p,3.4,1), col=2, lty=2)	# fitted model 2
p <- logistic(0,1.8,4,1,0.8)
points(mpoints,emax(mpoints,p,3.4,1),cex=1.5, col=2)

# draw horizontal line
lines(c(-1,5), c(p+1.5,p+1.5), type="l", col="darkblue",lwd=2, lty=3)
# draw vertical lines
lines(c(0.47,0.47), c(0,p+1.5), type="l", col="darkblue",lwd=2,lty=3) # emax1
lines(c(0.789,0.789), c(0,p+1.5), type="l", col="darkblue",lwd=2,lty=3) # emax2
	
# add fancy stuff (points, text, etc)
# mtext("MED1   MED2",side=1,at=1.05,col="darkblue")
text(1.3, 2, expression(MED[2]) , adj=c(1,NA),col="darkblue")
text(0.05, 2, expression(MED[1]), adj=c(0,NA),col="darkblue")
text(3.8, p+1.5, "clinical relevance", adj=c(0,-0.5),col="darkblue")

## add a legend at the top right
#temp <- legend("topright", legend = c("Logistic", "Emax"),lty=1:2, col=1:2)
temp <- legend("bottomright", legend = c("Model 1", "Model 2"),lty=1:2, col=1:2)
## /Plot of the scenario


==> figs/fig2a.r <==
                ## ====================================================================
## 					Set up enviroment
## ====================================================================
rm(list = ls())	# clear working memory
pgmLoc <- "H:/research/papers/liu/DRsimilarity/paper/figs/" # dir to the subfunction file
source(paste(pgmLoc,"subfunctions.r",sep=""))	# load necessary sub-functions


## ====================================================================
## 				Evaluate the delta-criterion of the citet article
## ====================================================================
evalDelta <-
	function(model1, datain1, model2, datain2, region, alpha=0.05, resp="resp",dose="dose", out=1, relplac=0,delta=NULL)
{
	## model1 = name or number of model 1
	## datain1 = data.frame containing "dose" and "resp" entries for model 1
	## model2 = name or number of model 2
	## datain2 = data.frame containing "dose" and "resp" entries for model 2
	## alpha = alpha error
	## region = [a,b] = c(a,b) region of interest
	## resp/dose = character strings defining the name of the corresponding entry
	## out = 1 shows output, all other values are silent
	## relplac = 0/1 = response relative to placebo level

	data1 <- data.frame(dose=datain1[,dose], resp=datain1[,resp])	# extract needed data
	data2 <- data.frame(dose=datain2[,dose], resp=datain2[,resp])

	## fit the models to the data
	fitmodel1 <- fitModel(data1, model1, resp = "resp", dose = "dose", start = NULL,
           control = NULL, off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)

	fitmodel2 <- fitModel(data2, model2, resp = "resp", dose = "dose", start = NULL,
           control = NULL, off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)

	if (is.na(fitmodel1) || is.na(fitmodel2)) {	# if fitting fails for at least one model omit both
		deltamin <- NA
		deltamax <- NA
		fm1 <- NA
		fm2  <- NA
	} else {
		## create 1001 equi-distant points on the region of interest
		xval <- region[1]+(0:1000) / 1000 * (region[2]-region[1])

		## evalute the fitted model on these points
		mPar1 <- coef(fitmodel1$fm)
		ymodel1 <- evalModel(model1, mPar1, xval)
		mPar2 <- coef(fitmodel2$fm)
		ymodel2 <- evalModel(model2, mPar2, xval)

#	ymodel1 <- rep(0.4843088, length(ymodel1))	# constant mean model for IBS

		## Relative to placebo
		if (relplac==1) {
			meanplac1 <- ymodel1[1]		# extract mean placebo response of fitted model
			meanplac2 <- ymodel2[1]
			ymodel1 <- ymodel1-meanplac1	# substract placebo level
			ymodel2 <- ymodel2-meanplac2
			vplac1 <- getGrad(model1, xval[1], fitmodel1$fm)	# variance at placebo level
			vplac2 <- getGrad(model2, xval[1], fitmodel2$fm)
			data1$resp <- data1$resp-meanplac1	# for plotting
			data2$resp <- data2$resp-meanplac2
		}


		## calculate v(k) and variance at the point xmax
		vcov1 <- summary(fitmodel1$fm)$cov.unscaled
		vcov2 <- summary(fitmodel2$fm)$cov.unscaled
		# pooled MSE
		msepool <- sqrt( (sum(summary(fitmodel1$fm)$residuals^2)+sum(summary(fitmodel2$fm)$residuals^2)) / (summary(fitmodel1$fm)$df[2]+summary(fitmodel2$fm)$df[2]) )

		sqrt( (sum(summary(fitmodel1$fm)$residuals^2)+sum(summary(fitmodel2$fm)$residuals^2)) / (summary(fitmodel1$fm)$df[2]+summary(fitmodel2$fm)$df[2]) )

		cbound <- NULL		# store confidence bound cbound (equal for upper and lower confidence boundary)
		for(x in xval) {
			# get gradient at the point x
			v1 <- getGrad(model1, x, fitmodel1$fm)
			v2 <- getGrad(model2, x, fitmodel2$fm)
			## calculate the combined variance at that point
			# switch if relative to placebo is chosen (relplac=1) or not (relplac=0)
			if(relplac==1) {varcombined <- (v1-vplac1) %*% vcov1 %*% t(v1-vplac1) + (v2-vplac2) %*% vcov2 %*% t(v2-vplac2)}
			else {varcombined <- v1 %*% vcov1 %*% t(v1) + v2 %*% vcov2 %*% t(v2)}
			## evaluate confidence intervall
			derivation <- qnorm(1-alpha) * msepool * sqrt(varcombined)
			cbound <- c(cbound, derivation)
		}

		distance <- ymodel2-ymodel1 		# take the difference of model2-model1
		cboundlower <- distance - cbound	# lower confidence bound
		cboundupper <- distance + cbound	# upper confidence bound
		cdinstance <- cboundupper - cboundlower		# point-wise distance of upper-lower confidence bound

		deltamax <- max(cboundupper)		# U(Y1, Y2, x)
		xmax <- xval[which.max(cboundupper)] # attained at
		deltamin <- min(cboundlower)		# L(Y1, Y2, x)
		xmin <- xval[which.min(cboundlower)] # attained at
	}

	if (out==1 && !is.na(deltamax)) {	# request output, and if fitting did not fail

		# Combined plot of model 1 and model 2
		# set xlim and ylim based on model1, model2
		xlim <- region
	#	ylim <- c(min(c(ymodel1,ymodel2,data1$resp,data2$resp)), max(c(ymodel1,ymodel2,data1$resp,data2$resp))*1.02)
		ylim <- c(min(c(ymodel1,ymodel2)), max(c(ymodel1,ymodel2))*1.02)
ylim <- c(0,1)
		# create a plot large enough for all data and legend
		plot(xval, ymodel1, col=1, type="l", lty=1, lwd=3, xlim=xlim, ylim=ylim, xlab="Dose", ylab="Response", main = "")	# fitted model 1
		lines(xval, ymodel2, col=2, lty=2,lwd=3)	# fitted model 2

#		# plot mean responses for each graph
#		for (d in unique(data1$dose)) {
#			points(d,mean(data1[data1$dose==d,2]), col=1, pch=22)
#			}
#		for (d in unique(data2$dose)) {
#			points(d,mean(data2[data2$dose==d,2]), col=2, pch=23)
#		}
points(data1, col=1, pch=4)
points(data2, col=2, cex=1)

		## add a legend at the top right
		temp <- legend("bottomright", legend = c("Males", "Females"),lty=1:2, col=1:2, bg="white")





		## output some stuff
		cat("\n")
		cat("--------------------------------------------------------------------", "\n")
		cat("Maximum distance between 'Model 2 - Model 1'", "\n","\n")
		cat("Fitted parameters:", "\n")
		cat("Model 1 (", model1, ") has parameters ", names(coef(fitmodel1$fm)), ":", coef(fitmodel1$fm), "\n")
#	cat("Model 1 (", model1, ") has parameters mean response): 4.843088","\n")
		cat("Model 2 (", model2, ") has parameters ", names(coef(fitmodel2$fm)), ":", coef(fitmodel2$fm), "\n")
		cat("\n")
		cat("Criterion values","\n")
		cat("Max U =",deltamax, " at x=",xmax, "\n")
		cat("(1 -", alpha, ") confidence region: [", cboundlower[which.max(cboundupper)], ",", cboundupper[which.max(cboundupper)],"]", "\n")
		cat("Min L =",deltamin, " at x=",xmin, "\n")
		cat("(1 -", alpha, ") confidence region: [", cboundlower[which.min(cboundlower)], ",", cboundupper[which.min(cboundlower)],"]", "\n")
		cat("\n")
		if (is.null(delta)) {	# if the user did NOT supply a delta
			cat("If -delta <",  cboundlower[which.min(cboundlower)], " and", cboundupper[which.max(cboundupper)],
					"< delta, then similarity is shown")
		} else {	# if the user DID supply a delta
			if (delta<max(abs(c(cboundlower[which.min(cboundlower)], cboundupper[which.max(cboundupper)])))) {
				cat("Similarity could NOT be shown")
			} else {
				cat("Similarity IS be shown")
			}
		}
		cat("\n")
		cat("--------------------------------------------------------------------", "\n","\n","\n")
	}
	res <- list(deltamin = deltamin, deltamax = deltamax, fm1 = fitmodel1, fm2 = fitmodel2)
	invisible(res)
}


## Example 0, IBS Data from CSV
alpha <- 0.10 # 1 sided 90% percent confidence region
region <- c(0,4)
model1 <- "linear"	# male
model2 <- "emax"	# female

# read two CSV files
#ibs_m <- read.table(paste(pgmLoc,"ibsm.csv",sep=""), header = TRUE, sep = ",",dec=".")
#ibs_f <- read.table(paste(pgmLoc,"ibsf.csv",sep=""), header = TRUE, sep = ",",dec=".")
library(DoseFinding)
data(IBScovars)
ibs_m <- IBScovars[IBScovars$gender==1,2:3]
ibs_f <- IBScovars[IBScovars$gender==2,2:3]

#ibs_m$resp <- ibs_m$resp*10
#ibs_f$resp <- ibs_f$resp*10

#regain original dose levels (see Report IBS.doc page 7)
#ibs_m$dose[ibs_m$dose==3]=4
#ibs_m$dose[ibs_m$dose==4]=16
#ibs_f$dose[ibs_f$dose==3]=4
#ibs_f$dose[ibs_f$dose==4]=16

out=evalDelta(model1, ibs_m, model2, ibs_f, region, alpha=alpha)



                                              	# Plot of difference of model1-model2
		ylim <- c(min(c(cboundlower,cboundupper)), max(c(cboundlower,cboundupper))*1.2)
		#ylim <- c(min(c(cboundlower,cboundupper)), max(c(cboundlower,cboundupper)))
		plot(xval, distance, col=5,xlim=xlim, ylim=ylim, xlab="Dose", ylab="Difference", main = "")	# difference of model1-model2
		lines(xval, cboundlower, col=5, lty=2)	# lower confidence bound
		lines(xval, cboundupper, col=5, lty=2)	# upper confidence bound
		points(xmax,cboundupper[which.max(cboundupper)], col=2, pch=19,lwd=3)	# draw a point where deltamax is attained
		points(xmin,cboundlower[which.min(cboundlower)], col=2, pch=19,lwd=3)	# draw a point where deltamin is attained
		if (!is.null(delta)) {	# if delta is supplied, draw it
			lines(region,c(delta,delta), col=6, lty=2)
			lines(region,c(-delta,-delta), col=6, lty=2)
		}

==> figs/fig2b.r <==
                ## ====================================================================
## 					Set up enviroment
## ====================================================================
rm(list = ls())	# clear working memory
pgmLoc <- "H:/research/papers/liu/DRsimilarity/paper/figs/" # dir to the subfunction file
source(paste(pgmLoc,"subfunctions.r",sep=""))	# load necessary sub-functions


## ====================================================================
## 				Evaluate the delta-criterion of the citet article
## ====================================================================
evalDelta <-
	function(model1, datain1, model2, datain2, region, alpha=0.05, resp="resp",dose="dose", out=1, relplac=0,delta=NULL)
{
	## model1 = name or number of model 1
	## datain1 = data.frame containing "dose" and "resp" entries for model 1
	## model2 = name or number of model 2
	## datain2 = data.frame containing "dose" and "resp" entries for model 2
	## alpha = alpha error
	## region = [a,b] = c(a,b) region of interest
	## resp/dose = character strings defining the name of the corresponding entry
	## out = 1 shows output, all other values are silent
	## relplac = 0/1 = response relative to placebo level

	data1 <- data.frame(dose=datain1[,dose], resp=datain1[,resp])	# extract needed data
	data2 <- data.frame(dose=datain2[,dose], resp=datain2[,resp])

	## fit the models to the data
	fitmodel1 <- fitModel(data1, model1, resp = "resp", dose = "dose", start = NULL,
           control = NULL, off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)

	fitmodel2 <- fitModel(data2, model2, resp = "resp", dose = "dose", start = NULL,
           control = NULL, off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)

	if (is.na(fitmodel1) || is.na(fitmodel2)) {	# if fitting fails for at least one model omit both
		deltamin <- NA
		deltamax <- NA
		fm1 <- NA
		fm2  <- NA
	} else {
		## create 1001 equi-distant points on the region of interest
		xval <- region[1]+(0:1000) / 1000 * (region[2]-region[1])

		## evalute the fitted model on these points
		mPar1 <- coef(fitmodel1$fm)
		ymodel1 <- evalModel(model1, mPar1, xval)
		mPar2 <- coef(fitmodel2$fm)
		ymodel2 <- evalModel(model2, mPar2, xval)

#	ymodel1 <- rep(0.4843088, length(ymodel1))	# constant mean model for IBS

		## Relative to placebo
		if (relplac==1) {
			meanplac1 <- ymodel1[1]		# extract mean placebo response of fitted model
			meanplac2 <- ymodel2[1]
			ymodel1 <- ymodel1-meanplac1	# substract placebo level
			ymodel2 <- ymodel2-meanplac2
			vplac1 <- getGrad(model1, xval[1], fitmodel1$fm)	# variance at placebo level
			vplac2 <- getGrad(model2, xval[1], fitmodel2$fm)
			data1$resp <- data1$resp-meanplac1	# for plotting
			data2$resp <- data2$resp-meanplac2
		}


		## calculate v(k) and variance at the point xmax
		vcov1 <- summary(fitmodel1$fm)$cov.unscaled
		vcov2 <- summary(fitmodel2$fm)$cov.unscaled
		# pooled MSE
		msepool <- sqrt( (sum(summary(fitmodel1$fm)$residuals^2)+sum(summary(fitmodel2$fm)$residuals^2)) / (summary(fitmodel1$fm)$df[2]+summary(fitmodel2$fm)$df[2]) )

		sqrt( (sum(summary(fitmodel1$fm)$residuals^2)+sum(summary(fitmodel2$fm)$residuals^2)) / (summary(fitmodel1$fm)$df[2]+summary(fitmodel2$fm)$df[2]) )

		cbound <- NULL		# store confidence bound cbound (equal for upper and lower confidence boundary)
		for(x in xval) {
			# get gradient at the point x
			v1 <- getGrad(model1, x, fitmodel1$fm)
			v2 <- getGrad(model2, x, fitmodel2$fm)
			## calculate the combined variance at that point
			# switch if relative to placebo is chosen (relplac=1) or not (relplac=0)
			if(relplac==1) {varcombined <- (v1-vplac1) %*% vcov1 %*% t(v1-vplac1) + (v2-vplac2) %*% vcov2 %*% t(v2-vplac2)}
			else {varcombined <- v1 %*% vcov1 %*% t(v1) + v2 %*% vcov2 %*% t(v2)}
			## evaluate confidence intervall
			derivation <- qnorm(1-alpha) * msepool * sqrt(varcombined)
			cbound <- c(cbound, derivation)
		}

		distance <- ymodel2-ymodel1 		# take the difference of model2-model1
		cboundlower <- distance - cbound	# lower confidence bound
		cboundupper <- distance + cbound	# upper confidence bound
		cdinstance <- cboundupper - cboundlower		# point-wise distance of upper-lower confidence bound

		deltamax <- max(cboundupper)		# U(Y1, Y2, x)
		xmax <- xval[which.max(cboundupper)] # attained at
		deltamin <- min(cboundlower)		# L(Y1, Y2, x)
		xmin <- xval[which.min(cboundlower)] # attained at
	}

	if (out==1 && !is.na(deltamax)) {	# request output, and if fitting did not fail

		# Combined plot of model 1 and model 2
		# set xlim and ylim based on model1, model2
		xlim <- region
	#	ylim <- c(min(c(ymodel1,ymodel2,data1$resp,data2$resp)), max(c(ymodel1,ymodel2,data1$resp,data2$resp))*1.02)
		ylim <- c(min(c(ymodel1,ymodel2)), max(c(ymodel1,ymodel2))*1.02)
ylim <- c(0.2,0.7)
		# create a plot large enough for all data and legend
		plot(xval, ymodel1, col=1, type="l", lty=1, lwd=3, xlim=xlim, ylim=ylim, xlab="Dose", ylab="Response", main = "")	# fitted model 1
		lines(xval, ymodel2, col=2, lty=2,lwd=3)	# fitted model 2

#		# plot mean responses for each graph
#		for (d in unique(data1$dose)) {
#			points(d,mean(data1[data1$dose==d,2]), col=1, pch=22)
#			}
#		for (d in unique(data2$dose)) {
#			points(d,mean(data2[data2$dose==d,2]), col=2, pch=23)
#		}
points(data1, col=1, pch=".", cex=4)
points(data2, col=2, cex=1)

	# Plot of difference of model1-model2
		ylim <- c(min(c(cboundlower,cboundupper)), max(c(cboundlower,cboundupper))*1.2)
		#ylim <- c(min(c(cboundlower,cboundupper)), max(c(cboundlower,cboundupper)))
		plot(xval, distance, col=5,xlim=xlim, ylim=ylim, xlab="Dose", ylab="Difference", main = "")	# difference of model1-model2
		lines(xval, cboundlower, col=5, lty=2,lwd=2)	# lower confidence bound
		lines(xval, cboundupper, col=5, lty=2,lwd=2)	# upper confidence bound
		points(xmax,cboundupper[which.max(cboundupper)], col=2, pch=19,lwd=3)	# draw a point where deltamax is attained
		points(xmin,cboundlower[which.min(cboundlower)], col=2, pch=19,lwd=3)	# draw a point where deltamin is attained
		if (!is.null(delta)) {	# if delta is supplied, draw it
			lines(region,c(delta,delta), col=6, lty=2)
			lines(region,c(-delta,-delta), col=6, lty=2)
		}




		## output some stuff
		cat("\n")
		cat("--------------------------------------------------------------------", "\n")
		cat("Maximum distance between 'Model 2 - Model 1'", "\n","\n")
		cat("Fitted parameters:", "\n")
		cat("Model 1 (", model1, ") has parameters ", names(coef(fitmodel1$fm)), ":", coef(fitmodel1$fm), "\n")
#	cat("Model 1 (", model1, ") has parameters mean response): 4.843088","\n")
		cat("Model 2 (", model2, ") has parameters ", names(coef(fitmodel2$fm)), ":", coef(fitmodel2$fm), "\n")
		cat("\n")
		cat("Criterion values","\n")
		cat("Max U =",deltamax, " at x=",xmax, "\n")
		cat("(1 -", alpha, ") confidence region: [", cboundlower[which.max(cboundupper)], ",", cboundupper[which.max(cboundupper)],"]", "\n")
		cat("Min L =",deltamin, " at x=",xmin, "\n")
		cat("(1 -", alpha, ") confidence region: [", cboundlower[which.min(cboundlower)], ",", cboundupper[which.min(cboundlower)],"]", "\n")
		cat("\n")
		if (is.null(delta)) {	# if the user did NOT supply a delta
			cat("If -delta <",  cboundlower[which.min(cboundlower)], " and", cboundupper[which.max(cboundupper)],
					"< delta, then similarity is shown")
		} else {	# if the user DID supply a delta
			if (delta<max(abs(c(cboundlower[which.min(cboundlower)], cboundupper[which.max(cboundupper)])))) {
				cat("Similarity could NOT be shown")
			} else {
				cat("Similarity IS be shown")
			}
		}
		cat("\n")
		cat("--------------------------------------------------------------------", "\n","\n","\n")
	}
	res <- list(deltamin = deltamin, deltamax = deltamax, fm1 = fitmodel1, fm2 = fitmodel2)
	invisible(res)
}


## Example 0, IBS Data from CSV
alpha <- 0.10 # 1 sided 90% percent confidence region
region <- c(0,4)
model1 <- "linear"	# male
model2 <- "emax"	# female

# read two CSV files
#ibs_m <- read.table(paste(pgmLoc,"ibsm.csv",sep=""), header = TRUE, sep = ",",dec=".")
#ibs_f <- read.table(paste(pgmLoc,"ibsf.csv",sep=""), header = TRUE, sep = ",",dec=".")
library(DoseFinding)
data(IBScovars)
ibs_m <- IBScovars[IBScovars$gender==1,2:3]
ibs_f <- IBScovars[IBScovars$gender==2,2:3]

#ibs_m$resp <- ibs_m$resp*10
#ibs_f$resp <- ibs_f$resp*10

#regain original dose levels (see Report IBS.doc page 7)
#ibs_m$dose[ibs_m$dose==3]=4
#ibs_m$dose[ibs_m$dose==4]=16
#ibs_f$dose[ibs_f$dose==3]=4
#ibs_f$dose[ibs_f$dose==4]=16

out=evalDelta(model1, ibs_m, model2, ibs_f, region, alpha=alpha)



                                              	# Plot of difference of model1-model2
		ylim <- c(min(c(cboundlower,cboundupper)), max(c(cboundlower,cboundupper))*1.2)
		#ylim <- c(min(c(cboundlower,cboundupper)), max(c(cboundlower,cboundupper)))
		plot(xval, distance, col=5,xlim=xlim, ylim=ylim, xlab="Dose", ylab="Difference", main = "")	# difference of model1-model2
		lines(xval, cboundlower, col=5, lty=2)	# lower confidence bound
		lines(xval, cboundupper, col=5, lty=2)	# upper confidence bound
		points(xmax,cboundupper[which.max(cboundupper)], col=2, pch=19,lwd=3)	# draw a point where deltamax is attained
		points(xmin,cboundlower[which.min(cboundlower)], col=2, pch=19,lwd=3)	# draw a point where deltamin is attained
		if (!is.null(delta)) {	# if delta is supplied, draw it
			lines(region,c(delta,delta), col=6, lty=2)
			lines(region,c(-delta,-delta), col=6, lty=2)
		}

==> figs/fig3a.r <==
# clear space
rm(list = ls())	# clear working memory

## define model functions
linear <- function(dose, e0, delta) {e0 + delta * dose}
linlog <- function(dose, e0, delta, off = 1) {linear(log(dose + off), e0, delta)}
emax <- function(dose, e0, eMax, ed50) {sigEmax(dose, e0, eMax, ed50, 1)}
quadratic <- function(dose, e0, b1, b2) {e0 + b1 * dose + b2 * dose^2}
exponential <- function(dose, e0, e1, delta) {e0 + e1*(exp(dose/delta) - 1)}
logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
betaMod <- function(dose, e0, eMax, delta1, delta2, scal) 
{
  maxDens <- (delta1^delta1)*(delta2^delta2)/
    ((delta1 + delta2)^(delta1+delta2))
  dose <- dose/scal
  e0 + eMax/maxDens * (dose^delta1) * (1 - dose)^delta2
}
sigEmax <- function(dose, e0, eMax, ed50, h) {e0 + eMax*dose^h/(ed50^h + dose^h)}




##
## Plot of the FIGURE 3 with delta
##
d <- (0:4000)/1000
delta <- 1
# Emax Model: 0 + 5 * d / (d + 1) / and shifted by delta
ylim <- c(0,5)
# create a plot large enough for all data and legend
plot(d,0+5*d/(d+1), type="l", col=1, ylim=ylim, lwd=2, xlab="Dose", ylab="Response") #, main="FIGURE 3")	# fitted model 1
points(c(0,1,2,3,4),c(0,5/2,10/3,15/4,4), cex=1.5)	# add points of measurements
lines(d, delta+5*d/(d+1), col=2, lty=2, lwd=2)	# fitted model 2
points(c(0,1,2,3,4),c(0,5/2,10/3,15/4,4)+delta,cex=1.5, col=2 )

# add fancy stuff (points, text, etc)
lines(c(1.3,1.3),c(3,3.7),col=3,lty=3, lwd=2)
points(1.3,3,pch=25,col=3,bg=3)
points(1.3,3.7,pch=24,col=3,bg=3)
text(1.35, 3.35, expression(delta),c(0,NA),col=3)

## add a legend
 legend("bottomright", legend = c("Model 1", "Model 2"),lty=1:2, col=1:2)
## /Plot of the scenario


==> figs/fig3b.r <==
# clear space
rm(list = ls())	# clear working memory

## define model functions
linear <- function(dose, e0, delta) {e0 + delta * dose}
linlog <- function(dose, e0, delta, off = 1) {linear(log(dose + off), e0, delta)}
emax <- function(dose, e0, eMax, ed50) {sigEmax(dose, e0, eMax, ed50, 1)}
quadratic <- function(dose, e0, b1, b2) {e0 + b1 * dose + b2 * dose^2}
exponential <- function(dose, e0, e1, delta) {e0 + e1*(exp(dose/delta) - 1)}
logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
betaMod <- function(dose, e0, eMax, delta1, delta2, scal) 
{
  maxDens <- (delta1^delta1)*(delta2^delta2)/
    ((delta1 + delta2)^(delta1+delta2))
  dose <- dose/scal
  e0 + eMax/maxDens * (dose^delta1) * (1 - dose)^delta2
}
sigEmax <- function(dose, e0, eMax, ed50, h) {e0 + eMax*dose^h/(ed50^h + dose^h)}

# plot both graphs together
par(mfrow=c(1,1))

##
## Plot of the FIGURE 2 with delta (TOP)
##
d <- (1000:3000)/1000
delta <- 1	# critical distance delta
# Linear Model: y = x
# Quadratic Model: y = 3 - 3x + x^2
# Properties: max. distance of delta at x=2, everywhere else it is less
ylim <- c(0,3.5)
# create a plot large enough for all data and legend
plot(d,(2+delta)-3*(1+delta)/2*d+(1+delta)/2*d^2, type="l", lwd=2, col=2, lty=2, ylim=ylim, xlab="Dose", ylab="Response") #, main = "FIGURE 2") # fitted model 1
points(c(1,2,3),c((2+delta)-3*(1+delta)/2+(1+delta)/2, (2+delta)-3*(1+delta)+(1+delta)*2, (2+delta)-3*(1+delta)/2*3+(1+delta)/2*3^2), cex=1.7,col=2)
lines(d, d, col=1, lwd=2)	# fitted model 2
points(c(1,2,3),c(1,2,3), cex=1.3, col=1)

# add fancy stuff (points, text, etc)
lines(c(2,2),c((2+delta)-3*(1+delta)+(1+delta)*2+0.1,1.9),col=3,lty=3,lwd=2)
points(2,(2+delta)-3*(1+delta)+(1+delta)*2+0.1,pch=25,col=3,bg=3)
points(2,1.9,pch=24,col=3,bg=3)
text(2.05, (2+(2+delta)-3*(1+delta)+(1+delta)*2)/2, expression(delta),c(0,NA),col=3)

## add a legend at the top right
legend("bottomright", legend = c("Model 1", "Model 2"),lty=1:2, col=1:2)
## /Plot of the scenario


==> figs/fig4.r <==
# clear space
rm(list = ls())	# clear working memory

## define model functions
linear <- function(dose, e0, delta) {e0 + delta * dose}
linlog <- function(dose, e0, delta, off = 1) {linear(log(dose + off), e0, delta)}
emax <- function(dose, e0, eMax, ed50) {sigEmax(dose, e0, eMax, ed50, 1)}
quadratic <- function(dose, e0, b1, b2) {e0 + b1 * dose + b2 * dose^2}
exponential <- function(dose, e0, e1, delta) {e0 + e1*(exp(dose/delta) - 1)}
logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
betaMod <- function(dose, e0, eMax, delta1, delta2, scal) 
{
  maxDens <- (delta1^delta1)*(delta2^delta2)/
    ((delta1 + delta2)^(delta1+delta2))
  dose <- dose/scal
  e0 + eMax/maxDens * (dose^delta1) * (1 - dose)^delta2
}
sigEmax <- function(dose, e0, eMax, ed50, h) {e0 + eMax*dose^h/(ed50^h + dose^h)}

# plot both graphs together
par(mfrow=c(1,1))


##
## Plot of the FIGURE 2 with delta (BOTTOM)
##
##
## Plot of the FIGURE 2 with delta (TOP)
##
d <- (1000:3000)/1000
# Linear Model: y = x
# Quadratic Model: y = 3 - 3x + x^2
# Properties: max. distance of delta at x=2, everywhere else it is less
ylim <- c(0,3.5)
# create a plot large enough for all data and legend
delta <- 0	# critical distance delta
plot(d, 3*delta + (1-4*delta)*d + delta*d^2, lwd=2, type="l", col=1, lty=1, ylim=ylim, xlab="Dose", ylab="Response")
points(c(1,2,3),c(1,2,3), cex=1.3, col=1)	# design points
delta <- 0.25	# critical distance delta
lines(d, 3*delta + (1-4*delta)*d + delta*d^2, lwd=2, type="l", col=2, lty=2)
points(2,3*delta + (1-4*delta)*2 + delta*2^2, col=2, cex=1.3)
delta <- 0.5	# critical distance delta
lines(d, 3*delta + (1-4*delta)*d + delta*d^2, lwd=2, type="l", col=3, lty=3)
points(2,3*delta + (1-4*delta)*2 + delta*2^2, col=3, cex=1.3)
delta <- 0.75	# critical distance delta
lines(d, 3*delta + (1-4*delta)*d + delta*d^2, lwd=2, type="l", col=4, lty=4)
points(2,3*delta + (1-4*delta)*2 + delta*2^2, col=4, cex=1.3)
delta <- 0.9	# critical distance delta
lines(d, 3*delta + (1-4*delta)*d + delta*d^2, lwd=2, type="l", col=5, lty=5)
points(2,3*delta + (1-4*delta)*2 + delta*2^2, col=5, cex=1.3)



## add a legend at the top right
legend("bottomright", legend = c(
expression(delta[1]==0),
expression(delta[1]==0.25),
expression(delta[1]==0.5),
expression(delta[1]==0.75),
expression(delta[1]==0.9)
),lty=1:5, col=1:5)
## /Plot of the scenario


==> figs/fig5a.r <==
                ## ====================================================================
## 					Set up enviroment
## ====================================================================
rm(list = ls())	# clear working memory
pgmLoc <- "H:/research/papers/liu/DRsimilarity/paper/figs/" # dir to the subfunction file
source(paste(pgmLoc,"subfunctions.r",sep=""))	# load necessary sub-functions


## ====================================================================
## 				Evaluate the delta-criterion of the citet article
## ====================================================================
evalDelta <-
	function(model1, datain1, model2, datain2, region, alpha=0.05, resp="resp",dose="dose", out=1, relplac=0,delta=NULL)
{
	## model1 = name or number of model 1
	## datain1 = data.frame containing "dose" and "resp" entries for model 1
	## model2 = name or number of model 2
	## datain2 = data.frame containing "dose" and "resp" entries for model 2
	## alpha = alpha error
	## region = [a,b] = c(a,b) region of interest
	## resp/dose = character strings defining the name of the corresponding entry
	## out = 1 shows output, all other values are silent
	## relplac = 0/1 = response relative to placebo level

	data1 <- data.frame(dose=datain1[,dose], resp=datain1[,resp])	# extract needed data
	data2 <- data.frame(dose=datain2[,dose], resp=datain2[,resp])

	## fit the models to the data
	fitmodel1 <- fitModel(data1, model1, resp = "resp", dose = "dose", start = NULL,
           control = NULL, off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)

	fitmodel2 <- fitModel(data2, model2, resp = "resp", dose = "dose", start = NULL,
           control = NULL, off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)

	if (is.na(fitmodel1) || is.na(fitmodel2)) {	# if fitting fails for at least one model omit both
		deltamin <- NA
		deltamax <- NA
		fm1 <- NA
		fm2  <- NA
	} else {
		## create 1001 equi-distant points on the region of interest
		xval <- region[1]+(0:1000) / 1000 * (region[2]-region[1])

		## evalute the fitted model on these points
		mPar1 <- coef(fitmodel1$fm)
		ymodel1 <- evalModel(model1, mPar1, xval)
		mPar2 <- coef(fitmodel2$fm)
		ymodel2 <- evalModel(model2, mPar2, xval)

#	ymodel1 <- rep(0.4843088, length(ymodel1))	# constant mean model for IBS

		## Relative to placebo
		if (relplac==1) {
			meanplac1 <- ymodel1[1]		# extract mean placebo response of fitted model
			meanplac2 <- ymodel2[1]
			ymodel1 <- ymodel1-meanplac1	# substract placebo level
			ymodel2 <- ymodel2-meanplac2
			vplac1 <- getGrad(model1, xval[1], fitmodel1$fm)	# variance at placebo level
			vplac2 <- getGrad(model2, xval[1], fitmodel2$fm)
			data1$resp <- data1$resp-meanplac1	# for plotting
			data2$resp <- data2$resp-meanplac2
		}


		## calculate v(k) and variance at the point xmax
		vcov1 <- summary(fitmodel1$fm)$cov.unscaled
		vcov2 <- summary(fitmodel2$fm)$cov.unscaled
		# pooled MSE
		msepool <- sqrt( (sum(summary(fitmodel1$fm)$residuals^2)+sum(summary(fitmodel2$fm)$residuals^2)) / (summary(fitmodel1$fm)$df[2]+summary(fitmodel2$fm)$df[2]) )

		sqrt( (sum(summary(fitmodel1$fm)$residuals^2)+sum(summary(fitmodel2$fm)$residuals^2)) / (summary(fitmodel1$fm)$df[2]+summary(fitmodel2$fm)$df[2]) )

		cbound <- NULL		# store confidence bound cbound (equal for upper and lower confidence boundary)
		for(x in xval) {
			# get gradient at the point x
			v1 <- getGrad(model1, x, fitmodel1$fm)
			v2 <- getGrad(model2, x, fitmodel2$fm)
			## calculate the combined variance at that point
			# switch if relative to placebo is chosen (relplac=1) or not (relplac=0)
			if(relplac==1) {varcombined <- (v1-vplac1) %*% vcov1 %*% t(v1-vplac1) + (v2-vplac2) %*% vcov2 %*% t(v2-vplac2)}
			else {varcombined <- v1 %*% vcov1 %*% t(v1) + v2 %*% vcov2 %*% t(v2)}
			## evaluate confidence intervall
			derivation <- qnorm(1-alpha) * msepool * sqrt(varcombined)
			cbound <- c(cbound, derivation)
		}

		distance <- ymodel2-ymodel1 		# take the difference of model2-model1
		cboundlower <- distance - cbound	# lower confidence bound
		cboundupper <- distance + cbound	# upper confidence bound
		cdinstance <- cboundupper - cboundlower		# point-wise distance of upper-lower confidence bound

		deltamax <- max(cboundupper)		# U(Y1, Y2, x)
		xmax <- xval[which.max(cboundupper)] # attained at
		deltamin <- min(cboundlower)		# L(Y1, Y2, x)
		xmin <- xval[which.min(cboundlower)] # attained at
	}

	if (out==1 && !is.na(deltamax)) {	# request output, and if fitting did not fail

		# Combined plot of model 1 and model 2
		# set xlim and ylim based on model1, model2
		xlim <- region
	#	ylim <- c(min(c(ymodel1,ymodel2,data1$resp,data2$resp)), max(c(ymodel1,ymodel2,data1$resp,data2$resp))*1.02)
		ylim <- c(min(c(ymodel1,ymodel2)), max(c(ymodel1,ymodel2))*1.02)
ylim <- c(0,1)
		# create a plot large enough for all data and legend
		plot(xval, ymodel1-0.3984127, col=1, type="l", lty=1, lwd=3, xlim=xlim, ylim=ylim, xlab="Dose", ylab="Response", main = "")	# fitted model 1
		lines(xval, ymodel2-0.2200349, col=2, lty=2,lwd=3)	# fitted model 2

#		# plot mean responses for each graph
#		for (d in unique(data1$dose)) {
#			points(d,mean(data1[data1$dose==d,2]), col=1, pch=22)
#			}
#		for (d in unique(data2$dose)) {
#			points(d,mean(data2[data2$dose==d,2]), col=2, pch=23)
#		}
points(data1, col=1, pch=4)
points(data2, col=2, cex=1)

		## add a legend at the top right
		temp <- legend("bottomright", legend = c("Males", "Females"),lty=1:2, col=1:2, bg="white")





		## output some stuff
		cat("\n")
		cat("--------------------------------------------------------------------", "\n")
		cat("Maximum distance between 'Model 2 - Model 1'", "\n","\n")
		cat("Fitted parameters:", "\n")
		cat("Model 1 (", model1, ") has parameters ", names(coef(fitmodel1$fm)), ":", coef(fitmodel1$fm), "\n")
#	cat("Model 1 (", model1, ") has parameters mean response): 4.843088","\n")
		cat("Model 2 (", model2, ") has parameters ", names(coef(fitmodel2$fm)), ":", coef(fitmodel2$fm), "\n")
		cat("\n")
		cat("Criterion values","\n")
		cat("Max U =",deltamax, " at x=",xmax, "\n")
		cat("(1 -", alpha, ") confidence region: [", cboundlower[which.max(cboundupper)], ",", cboundupper[which.max(cboundupper)],"]", "\n")
		cat("Min L =",deltamin, " at x=",xmin, "\n")
		cat("(1 -", alpha, ") confidence region: [", cboundlower[which.min(cboundlower)], ",", cboundupper[which.min(cboundlower)],"]", "\n")
		cat("\n")
		if (is.null(delta)) {	# if the user did NOT supply a delta
			cat("If -delta <",  cboundlower[which.min(cboundlower)], " and", cboundupper[which.max(cboundupper)],
					"< delta, then similarity is shown")
		} else {	# if the user DID supply a delta
			if (delta<max(abs(c(cboundlower[which.min(cboundlower)], cboundupper[which.max(cboundupper)])))) {
				cat("Similarity could NOT be shown")
			} else {
				cat("Similarity IS be shown")
			}
		}
		cat("\n")
		cat("--------------------------------------------------------------------", "\n","\n","\n")
	}
	res <- list(deltamin = deltamin, deltamax = deltamax, fm1 = fitmodel1, fm2 = fitmodel2)
	invisible(res)
}


## Example 0, IBS Data from CSV
alpha <- 0.10 # 1 sided 90% percent confidence region
region <- c(0,4)
model1 <- "linear"	# male
model2 <- "emax"	# female

# read two CSV files
#ibs_m <- read.table(paste(pgmLoc,"ibsm.csv",sep=""), header = TRUE, sep = ",",dec=".")
#ibs_f <- read.table(paste(pgmLoc,"ibsf.csv",sep=""), header = TRUE, sep = ",",dec=".")
library(DoseFinding)
data(IBScovars)
ibs_m <- IBScovars[IBScovars$gender==1,2:3]
ibs_f <- IBScovars[IBScovars$gender==2,2:3]

#ibs_m$resp <- ibs_m$resp*10
#ibs_f$resp <- ibs_f$resp*10

#regain original dose levels (see Report IBS.doc page 7)
#ibs_m$dose[ibs_m$dose==3]=4
#ibs_m$dose[ibs_m$dose==4]=16
#ibs_f$dose[ibs_f$dose==3]=4
#ibs_f$dose[ibs_f$dose==4]=16

out=evalDelta(model1, ibs_m, model2, ibs_f, region, alpha=alpha)



                                              	# Plot of difference of model1-model2
		ylim <- c(min(c(cboundlower,cboundupper)), max(c(cboundlower,cboundupper))*1.2)
		#ylim <- c(min(c(cboundlower,cboundupper)), max(c(cboundlower,cboundupper)))
		plot(xval, distance, col=5,xlim=xlim, ylim=ylim, xlab="Dose", ylab="Difference", main = "")	# difference of model1-model2
		lines(xval, cboundlower, col=5, lty=2)	# lower confidence bound
		lines(xval, cboundupper, col=5, lty=2)	# upper confidence bound
		points(xmax,cboundupper[which.max(cboundupper)], col=2, pch=19,lwd=3)	# draw a point where deltamax is attained
		points(xmin,cboundlower[which.min(cboundlower)], col=2, pch=19,lwd=3)	# draw a point where deltamin is attained
		if (!is.null(delta)) {	# if delta is supplied, draw it
			lines(region,c(delta,delta), col=6, lty=2)
			lines(region,c(-delta,-delta), col=6, lty=2)
		}

==> figs/subfunctions.r <==
## ===========================================================================================================
## Sub-functions
## 
## Author: Matthias Trampisch
## Date: July 2008
## Version: 0.5
## ===========================================================================================================


## ====================================================================
## 				Definition of sub-functions 					
## ====================================================================
## Function to check if  model is built-in and to assign its number
getModelNum  <-
	function (model)
{
	if (is.character(model)) {
		builtIn <- c("linlog", "linear", "quadratic", "emax",
			"exponential","logistic", "betaMod", "sigEmax")
		modelNum <- match(model, builtIn)
		} else {
		modelNum=model
	}
return(modelNum)
}

## define model functions
linear <- function(dose, e0, delta) {e0 + delta * dose}
linlog <- function(dose, e0, delta, off = 1) {linear(log(dose + off), e0, delta)}
emax <- function(dose, e0, eMax, ed50) {sigEmax(dose, e0, eMax, ed50, 1)}
quadratic <- function(dose, e0, b1, b2) {e0 + b1 * dose + b2 * dose^2}
exponential <- function(dose, e0, e1, delta) {e0 + e1*(exp(dose/delta) - 1)}
logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
betaMod <- function(dose, e0, eMax, delta1, delta2, scal) 
{
  maxDens <- (delta1^delta1)*(delta2^delta2)/
    ((delta1 + delta2)^(delta1+delta2))
  dose <- dose/scal
  e0 + eMax/maxDens * (dose^delta1) * (1 - dose)^delta2
}
sigEmax <- function(dose, e0, eMax, ed50, h) {e0 + eMax*dose^h/(ed50^h + dose^h)}

### Function to evaluate the  models
evalModel <- 
	function(model,mPar, mPoints)
{	
	modelnum <- getModelNum(model)
	
	if (modelnum==1) {	# linlog
		y <- linlog(mPoints, mPar[1],mPar[2],mPar[3])
	} else if (modelnum==2) { # linear
		y <- linear(mPoints, mPar[1],mPar[2])
	} else if (modelnum==3) { # quadratic
		y <- quadratic(mPoints, mPar[1],mPar[2],mPar[3]) 
	} else if (modelnum==4) { # emax
		y <- emax(mPoints, mPar[1],mPar[2],mPar[3])
	} else if (modelnum==5) { # exponential
		y <- exponential(mPoints, mPar[1],mPar[2],mPar[3])
	} else if (modelnum==6) { # logistic
		y <- logistic(mPoints, mPar[1],mPar[2],mPar[3],mPar[4])
	} else if (modelnum==7) { # betaMod
		y <- betaMod(mPoints, mPar[1],mPar[2],mPar[3],mPar[4],mPar[5])
	} else if (modelnum==8) { # sigEmax
		y <- sigEmax(mPoints, mPar[1],mPar[2],mPar[3],mPar[4])
	}
	return(y)
}

## ====================================================================
## 	functions to get starting values, taken from analzsisMM.R lines 102ff
## ====================================================================
### Initial estimates for built-in models
### two auxiliary functions to get starting values for the nls algorithm

getInitLRasymp <-
  ## left and right asymptotes
  function(meanVal, dlt = 0.1)
{
  
  rg <- range(meanVal)
  dlt <- dlt * diff(rg)
  eVec <- c(e0 = rg[1] - dlt, eMax = rg[2] + dlt)
  return(eVec)
}

getInitP <-
  ## dose that gives certain percentage of max effect
  function(meanVal, eVec = getInitLRasymp(meanVal), p = 0.5, dose, ve=FALSE)
{
  e0   <- eVec[1]
  eMax <- eVec[2]
  targ <- e0 * (1 - p) + eMax * p
  ind  <- (meanVal <= targ)
  ind1 <- !ind
  if (!any(ind) || all(ind)) stop("cannot find initial values")
 
 ## MT: folgender Schritt kann zu einer leeren Zuweisung  fuehren!
 # d1 ist dann -inf!
  ind  <- ind & (dose <= max(dose[ind1]))
  d1   <- max(dose[ind]) 
## MT: ERROR CONTROL!!!!
if (!is.finite(d1)) {d1 <- max(dose)}
## /MT: ERROR CONTROL!!!!
  p1 <- meanVal[dose == d1]
  ind1 <- ind1 & dose > d1
  d2   <- min(dose[ind1])
## MT: ERROR CONTROL!!!!
if (!is.finite(d2)) {d2 <- min(dose)}
## /MT: ERROR CONTROL!!!!
  p2 <- meanVal[dose == d2]
  res <- d1 + (d2 - d1) * (targ - p1)/(p2 - p1)
  names(res) <- NULL
  res
}

getInitBeta <-
  function(m, scal, dose)
{
  ## calculates starting values for the beta model
  ## for the nls algorithm
   dmax <- dose[which(m==max(m))]
   e0 <- m[names(m)==0]
   emax <- max(m) - e0
   ds <- dose[order(m)[length(m)-1]] # select as 2nd dose the one
                                     # with 2nd highest resp.
   z <- dmax/(scal-dmax)
   f <- (m[names(m)==ds] - e0)/emax
   beta <- try(log(f)/(log(ds^z*(scal-ds)) - log(dmax^z*(scal-dmax))))
   alpha <- z*beta
   if(is.na(alpha)) alpha <- beta <- 1 # may occur if f < 0; (1,1) as
                                       # initial values seems always to
                                       # work quite well 
   res <- c(alpha, beta)
   names(res) <- NULL
   res
}

getInit <-
  ## Initial estimates for built-in models, if needed
  ## non-linear fitting is done with p-linear, but Gauss-Newton used
  ## later due to some problems with se.fit of the predictions of the
  ## p-linear fit 
  function(data, model = c("emax", "exponential", "logistic", "betaMod",
                   "sigEmax"), control, scal)
{
  model <- match.arg(model)             # only built-in allowed
  meanVal <- data$respM
  dose <- data$doseM
  
  switch(model,
         emax = {
           c(ed50 = getInitP(meanVal, dose = dose))
         },
         exponential = {
           e0 <- getInitLRasymp(meanVal)[1]
           meanVal <- meanVal - e0
           aux <- coef(lm(log(meanVal) ~ dose, na.action = na.omit))
           names(aux) <- NULL
           c(delta = 1/aux[2])
         },
         logistic = {
           ed50 <- getInitP(meanVal, dose = dose)
           delta <- getInitP(meanVal, p = 0.75, dose = dose) - ed50
           c(ed50 = ed50, delta = delta)
         },
         betaMod = {
           init <- getInitBeta(meanVal, scal, dose)
           c(delta1 = init[1], delta2 = init[2])
         },
         sigEmax = {
           ed50 <- getInitP(meanVal, dose = dose)
           ed10 <- getInitP(meanVal, p = 0.1, dose = dose)
           ed90 <- getInitP(meanVal, p = 0.9, dose = dose)
           h <- 1.91/log10(ed90/ed10) # From Ch. 14, Ting (2006),
                                      # Dose finding in drug development
           c(ed50 = ed50, h = h)
         })
}

initGuess <-
	function(data, model)
	## main-function to generate initial guess based on means
	## data = data.frame containing "dose" and "resp" entries
	##  model = model name
{
  ## under the built-in models with no covariates, the mean
  ## modeling can be used in all cases
  respM <- tapply(data$resp, data$dose, mean) # fit models based on means
  doseM <- sort(unique(data$dose))
  n <- as.vector(table(data$dose))
  dataM <- data.frame(doseM = doseM, respM = respM, n = n)
  vars <- tapply(data$resp, data$dose, var)

  startvalue <- getInit(dataM, model, 0,1)	# initial guess for simplified model

	switch(model,
         emax = {
			startvalue <- fullMod(list(emax=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$emax				# extract guess
			names(start) <- c("e0", "eMax", "ed50") # add identifier names 
		}, exponential = {
			startvalue <- fullMod(list(exponential=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$exponential				# extract guess
			names(start) <- c("e0", "e1", "delta") 		# add identifier names
		}, logistic = {	
			startvalue <- fullMod(list(logistic=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$logistic				# extract guess
			names(start) <- c("e0", "eMax", "ed50", "delta") 		# add identifier names
		}, betaMod = {
			startvalue <- fullMod(list(betaMod=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$betaMod				# extract guess
			names(start) <- c("e0", "eMax", "delta1", "delta2", "scal") 		# add identifier names
		}, sigEmax = {
			startvalue <- fullMod(list(sigEmax=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$sigEmax				# extract guess
			names(start) <- c("e0", "eMax", "ed50", "h") 		# add identifier names
		} 
	)
	return(start)
}

getPars <-
  function(model, doses, initEstim, base, maxEff, off = 1, scal = 1.2*max(doses))
{
  ## calculates the location and scale parameters corresponding to
  ## given base, maxEff, and guesstimates
  ## model - a character string with the model name. Built-in models
  ##         have their full parameterization derived internally. For
  ##         user-defined models, it is assumed the existence of a
  ##         function named as "Par" appended to end of model (e.g.,
  ##         for model = "cubic", it is assumed that there is function
  ##         cubicPar that calculates the necessary parameters; this
  ##         function is assumed to have arguments doses, initEstim,
  ##         base, and maxEff, in that order. (see below for an example)
  ## doses - doses to be used in design
  ## base, maxEff - baseline and maximum effect (over placebo)
  ## initEstim - vector of guesstimates
  ## off, scal - additional parameters for the linear in log and beta model
  switch(model,
         linear = {
           e1 <- maxEff/max(doses)
           Par <- c(base, e1)
         },
         linlog = {
           e1 <- maxEff/(log(max(doses) + off) - log(off))
           Par <- c(base-e1*log(off), e1)
         },
         quadratic = {
           dMax <- 1/(-2*initEstim)
           b1 <- maxEff/(dMax + initEstim*dMax^2)
           b2 <- initEstim * abs(b1)
           Par <- c(base, b1, b2)
         },
         emax = {
           emax.p <- maxEff * (initEstim + max(doses))/max(doses) 
           Par <- c(base, emax.p, initEstim)
		 },
         exponential = {
           e1 <- maxEff/(exp(max(doses)/initEstim) - 1)
           e0 <- base
           Par <- c(e0, e1, initEstim)
         },
         logistic = {
           emax.p <- maxEff/
             (logistic(max(doses),0,1, initEstim[1], initEstim[2]) -
              logistic(0, 0, 1, initEstim[1], initEstim[2]))
           e0 <- base-emax.p*logistic(0,0,1,initEstim[1], initEstim[2])
           Par <- c(e0, emax.p, initEstim[1], initEstim[2])
         },
         betaMod = {
           Par <- c(base, maxEff, initEstim)
         },
         sigEmax = {
           ed50 <- initEstim[1]                 
           h <- initEstim[2]                    
           dmax <- max(doses)                    
           eMax <- maxEff*(ed50^h+dmax^h)/dmax^h
           Par <- c(e0 = base, eMax = eMax, ed50 = ed50, h = h)
         },
         { 
           Par <- do.call(paste(model,"Par", sep=""),
                          list(doses, initEstim, base, maxEff))
         }
         )
  Par
}

### example call
### doses <- c(0, 10, 25, 50, 100, 150)
### getPars("emax", doses, 25, 0, 0.4)
### getPars("logistic", doses, c(50, 10.88111), 0, 0.4) # compare JBS 16, p.650
### getPars("betaMod", doses, initEstim = c(0.33, 2.31), base = 0,
###         maxEff = 0.4)
### #example for user model
### sigEmax2 <- function(dose, e0, eMax, ed50, h){
###   e0 + eMax * ( dose^h / (ed50^h + dose^h) )
### }
### # function to return location and scale parameters
### sigEmax2Par <- function(dose, initEstim, base, maxEff){
###   # function to get linear parameters
###   # ed50 parameter assumed to be first in initEstim
###   ed50 <- initEstim[1]
###   h <- initEstim[2]
###   dmax <- max(dose)
###   emax <- maxEff*(ed50^h+dmax^h)/dmax^h
###   c(base, emax, initEstim)
### }
### getPars("sigEmax2", doses, initEstim = c(50,2), base = 0, maxEff = 1)

fullMod <-
  function(models, doses, base, maxEff, off = 1, scal = 1.2*max(doses))
{
  ## calculates parameters for all models in the candidate set
  ## returns a list (similar to the models list) but with all model parameters.
  ## models - list with names given by the model functions to be used
  ##          and components as either vectors or matrices with the
  ##          parameter values
  ## doses  - doses to be used in design
  ## base, maxEff - baseline, maximum effect (over placebo)
  ## off, scal - additional parameters for the linear in log and beta model
  complModels <- list()
  i <- 0
  for(nm in names(models)){
    pars <- models[[nm]]
    if(is.null(pars)){
      Pars <- getPars(nm, doses, NULL, base, maxEff, off); i <- i+1
    }
    else{ 
      if(!is.element(nm,c("logistic", "betaMod", "sigEmax"))){
        nmod <- length(pars)
        if(nmod > 1){
          Pars <- matrix(ncol=3, nrow=nmod)
          for(j in 1:length(pars)){
            Pars[j,] <-  getPars(nm, doses, as.vector(pars[j]), base, maxEff)
          }
          i <- i+1
        }
        else {
          Pars <-  getPars(nm, doses, as.vector(pars), base, maxEff)
          i <- i+1
        }
      }
      else { 
        if(is.matrix(pars)){
          Pars <- matrix(ncol=4, nrow=nrow(pars))
          for(j in 1:nrow(pars)){
            Pars[j,] <-  getPars(nm, doses, as.vector(pars[j,]), base, maxEff)
          }
          i <- i+1
        }
        else {
          Pars <-  getPars(nm, doses, as.vector(pars), base, maxEff); i <- i+1
        }
      }
    }
    complModels[[i]] <- Pars
  }
  names(complModels) <- names(models)
  ## store information for use later
  attr(complModels, "doses") <- doses
  attr(complModels, "base") <- base
  attr(complModels, "maxEff") <- maxEff
  attr(complModels, "off") <- off
  attr(complModels, "scal") <- scal
  oldClass(complModels) <- "fullMod"
  invisible(complModels)
}
### example call
### doses <- c(0, 10, 25, 50, 100, 150)
### models <- list(linear = NULL, emax = c(25),
###                logistic = c(50, 10.88111), exponential = c(85),
###                betaMod = matrix(c(0.33, 2.31, 1.39, 1.39), byrow=T,nrow=2))
### fullMod(models, doses, base = 0, maxEff = 0.4, scal = 200)



## ====================================================================
## 				Estimate of the model parameters 					
## ====================================================================
fitModel <-
  ## fits dose-response model from list of built-in models,
  ## or according to model provided by user
  function(data, model, resp = "resp", dose = "dose", start = NULL,
           control =nls.control(maxiter = 500), off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)
{
  ## data - data.frame with information on dose and response
  ##          and possibly other covariates used in model
  ## model - string with name of model function to be used
  ## resp, dose - characters with names of columns in data
  ##              corresponding to response and dose
  ## control - optional list with control parameters for fit
  ## off - offset for dealing with dose = 0 in lin-log model
  ## uModPars - optional character vector with names/expressions
  ##            of user-defined model parameters (names(start) used by
  ##            default) 
  ## addArgs - optional character vector with names of additional
  ##           arguments (variables) to user-defined model
  ## na.action - function specifying how to handle NAs in data

  ## ensuring resp and dose are defined in data
  data$dose <- data[, dose]         
  data$resp <- data[, resp]
  
  dose <- data$dose
  resp <- data$resp
   
  ## reacting to possible NAs
  ## it would be better to only take into account NAs in
  ## varibles actually used in the model.
  # data <- na.action(data)

  ## checking if built-in model and assigning it number, if so
  builtIn <- c("linlog", "linear", "quadratic", "emax",
        "exponential","logistic", "betaMod", "sigEmax")
  modelNum <- match(model, builtIn)

  ## under the built-in models with no covariates, the mean
  ## modeling can be used in all cases
  #respM <- tapply(data$resp, data$dose, mean) # fit models based on means
  #doseM <- sort(unique(data$dose))
  #n <- as.vector(table(data$dose))
  #dataM <- data.frame(doseM = doseM, respM = respM, n = n)
  #vars <- tapply(data$resp, data$dose, var)
  
  # allow for dose groups with only one patient
  #vars[n==1] <- 0 # replace NAs with 0
  #S2 <- sum((n - 1) * vars)
	S2 <- 0
  
  
  if (!is.na(modelNum)) {               # built-in model
    if (is.element(modelNum, 1:3)) {    # linear models
      if (modelNum == 1) {		# linear-log model
		data$off <- rep(off, nrow(data))  
		fm <- lm(resp ~ I(log(dose + off)), data, qr=TRUE)
		base <- coef(fm)[1]+coef(fm)[2]*log(off)
      }
      if (modelNum == 2) { 		# linear model
		fm <- lm(resp ~ dose, data, qr=TRUE)
		base <- coef(fm)[1]
      }
      if (modelNum == 3) {		# quadratic model
		fm <- lm(resp ~ dose + I(dose^2), data, qr=TRUE)
		base <- coef(fm)[1]               # baseline
      }
	  
	# --------------------------- nonlinear ------------------------------------------ 
    } else {                            # nonlinear built-in model
      if (is.null(start)) {             # need to derive initial values
		start <- initGuess(data, model)
	}
      if (modelNum == 4) {      # Emax model
      # names(start) <- NULL
	  #start <- c(led50 = log(start))
	    fm <- try(nls(resp ~ emax(dose, e0, eMax, ed50), 
                     start = start, model = TRUE,
                     control = control), silent = TRUE) 
        if (!inherits(fm, "nls")) {
          fm <- NA
        } else {
          base <- coef(fm)[2]
        }
      }
      if (modelNum == 5) {               # exponential model
		# names(start) <- NULL
         start <- c(delta = 1)
        fm <-
           try(nls(resp ~ exponential(dose, e0, e1, delta),
                   start = start, model = TRUE,
                   control = control), silent = TRUE)
        if (!inherits(fm, "nls")) {
          fm <- NA
        } else {
          base <- coef(fm)[2]
        }
      }
      if (modelNum == 6) {               # logistic model
        #start <- c(log(start["ed50"]), start["delta"])
        #names(start) <- c("led50", "delta")
        fm <- try(nls(resp ~ logistic(dose, e0, eMax, ed50,delta),
                      start = start, model = TRUE, 
					  control = control), silent = TRUE)
browser()
        if (!inherits(fm, "nls")) {
          fm <- NA
        } else {
          base <- predict(fm, newdata = list(doseM = 0))
        }
      }
      if (modelNum == 7) {              # beta model
        dataM$scal <- rep(scal, nrow(dataM))
        fm <-
          try(nls(resp ~ betaMod(dose, e0, eMax, delta1, delta2, scal),
                  start = start,  model = TRUE,
                  control = control), silent = TRUE)
		if (!inherits(fm, "nls")) {
			fm <- NA
        } else {
			base <- coef(fm)[3]
        }
      }
      if (modelNum == 8) {              # sigEmax model
        # start <- c(log(start["ed50"]), start["h"])
        # names(start) <- c("led50", "h")
        fm <-
          try(nls(resp ~ sigEmax(dose, e0, eMax, ed50, h),
                  start = start, model = TRUE, 
                  control = control), silent = TRUE)  
        if (!inherits(fm, "nls")) {
          fm <- NA
        } else {
          base <- coef(fm)[3]
        }
      }
    }
  }
  if (length(fm) > 1) {
    res <- list(fm = fm, base = base)
    ## saving information for other methods
    #attr(res, "ResidSS") <- ResidSS
    #attr(res, "model") <- model
    #attr(res, "scal") <- scal
    #attr(res, "off") <- off
    #attr(res, "dataM") <- dataM
  } else {
    res <- NA
  }
  oldClass(res) <- "fitMCPMod"          # allow use of methods later
  invisible(res)
}

## ====================================================================
##		function to return analyt. gradient for built-in
## ====================================================================

getGrad <-
  function(model, dose, fm)
  ## model = model name 
  ## dose - vector with doses at which to calculate the  gradient
  ## fm - result output of NLS
  
  {
	off <- 1	# for linlog model
  
  ## only used internally in getGrad
  lg2 <- function(x) ifelse(x == 0, 0, log(x))

  cf <- coef(fm)                       # estimated parameters
  res <-
    switch(model,
			"linlog" = {
				cbind(1, log(dose+off))
			},
			"linear" = {
				cbind(1, dose)
			},
			"quadratic" = {
				cbind(1, dose, dose^2)
			},
			"emax" = {
				eMax <- cf[2]; ed50 <- cf[3]
				cbind(1, dose/(ed50 + dose), -eMax*dose/(dose + ed50)^2)
			},
			"logistic" = {
				eMax <- cf[2]; ed50 <- cf[3]; delta <- cf[4]
				den <- 1 + exp((ed50 - dose)/delta)
				g1 <- -eMax*(den-1)/(delta*den^2)
				g2 <- eMax*(den-1)*(ed50-dose)/(delta^2*den^2)
				cbind(1, 1/den, g1, g2)
			},
			"sigEmax" = {
				eMax <- cf[2]; ed50 <- cf[2]; h <- cf[4]
				den <- (ed50^h + dose^h)
				g1 <- dose^h/den
				g2 <- -ed50^(h-1)*dose^h*eMax/den^2
				g3 <- eMax*dose^h*ed50^h*lg2(dose/ed50)/den^2
				cbind(1, g1, g2, g3)
			},
			"betaMod" = {
				scal <- attr(obj, "scal")
				dose <- dose/scal
				if (any(dose > 1)) {
				stop("doses cannot be larger than scal in betaModel")
			}
				delta1 <- cf[3]; delta2 <- cf[4]
				maxDens <- (delta1^delta1)*(delta2^delta2)/
				((delta1 + delta2)^(delta1+delta2))
				g1 <- ((dose^delta1) * (1 - dose)^delta2)/maxDens
				g2 <- g1 * lg2(dose) 
				g3 <- g1 * lg2(1 - dose)
				cbind(1, g1, g2, g3)
				},
			"exponential" = {
				delta <- cf[3]
				cbind(1, exp(dose/delta - 1), exp(dose/delta - 1)*-dose/delta^2 )
			}
		)
  invisible(res)
}

## ====================================================================
## 				Simulate noisy sample					
## ====================================================================

### Generate noisy samples
genSam <-
	function(model, mPar, mPoints, mu, sigma)
{
	## model = model name/number of the dose response curve
	## mPar = model parameters
	## mPoints = vector of points to take the samples at
	## Error is one dimensional  N(mu, sigma) 
	
	model <- getModelNum(model)
	y <- evalModel(model, mPar, mPoints)
	yeps <- y + rnorm(length(y), mean=mu, sd=sigma)    		# adde noise
	data <- data.frame(dose=mPoints, resp=yeps)
	return(data)	# return noise measure values	
}


==> figs/tab1.r <==
## ===========================================================================================================
## Similarity of response curves
##
## Author: Matthias Trampisch
## Date: July 2008
## Version: 0.4
##
## Needed libraries:
##		- subfunctions.r
##
## ====================================================================
## Using the approach described in
##	"Assessing non-superiority, non-inferiority or equivalence when comparing
##		two regression models over a restricted covariate region"
## by
##	W. Liu, F. Bretz, A.J. Hayter and H.P. Wynn
## published in
##	??????????????????
##
## Many sub-functions are taken (and slightly modified) from the R-package "MCPMod"
## ====================================================================


## ====================================================================
## 					Set up enviroment
## ====================================================================
rm(list = ls())	# clear working memory
# pgmLoc <- ""	# dir to the subfunction file
# source(paste(pgmLoc,"subfunctions.r",sep=""))	# load necessary sub-functions
## ===========================================================================================================
## Sub-functions
##
## Author: Matthias Trampisch
## Date: July 2008
## Version: 0.5
## ===========================================================================================================


## ====================================================================
## 				Definition of sub-functions
## ====================================================================
## Function to check if  model is built-in and to assign its number
getModelNum  <-
	function (model)
{
	if (is.character(model)) {
		builtIn <- c("linlog", "linear", "quadratic", "emax",
			"exponential","logistic", "betaMod", "sigEmax")
		modelNum <- match(model, builtIn)
		} else {
		modelNum=model
	}
return(modelNum)
}

## define model functions
linear <- function(dose, e0, delta) {e0 + delta * dose}
linlog <- function(dose, e0, delta, off = 1) {linear(log(dose + off), e0, delta)}
emax <- function(dose, e0, eMax, ed50) {sigEmax(dose, e0, eMax, ed50, 1)}
quadratic <- function(dose, e0, b1, b2) {e0 + b1 * dose + b2 * dose^2}
exponential <- function(dose, e0, e1, delta) {e0 + e1*(exp(dose/delta) - 1)}
logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
betaMod <- function(dose, e0, eMax, delta1, delta2, scal)
{
  maxDens <- (delta1^delta1)*(delta2^delta2)/
    ((delta1 + delta2)^(delta1+delta2))
  dose <- dose/scal
  e0 + eMax/maxDens * (dose^delta1) * (1 - dose)^delta2
}
sigEmax <- function(dose, e0, eMax, ed50, h) {e0 + eMax*dose^h/(ed50^h + dose^h)}

### Function to evaluate the  models
evalModel <-
	function(model,mPar, mPoints)
{
	modelnum <- getModelNum(model)

	if (modelnum==1) {	# linlog
		y <- linlog(mPoints, mPar[1],mPar[2],mPar[3])
	} else if (modelnum==2) { # linear
		y <- linear(mPoints, mPar[1],mPar[2])
	} else if (modelnum==3) { # quadratic
		y <- quadratic(mPoints, mPar[1],mPar[2],mPar[3])
	} else if (modelnum==4) { # emax
		y <- emax(mPoints, mPar[1],mPar[2],mPar[3])
	} else if (modelnum==5) { # exponential
		y <- exponential(mPoints, mPar[1],mPar[2],mPar[3])
	} else if (modelnum==6) { # logistic
		y <- logistic(mPoints, mPar[1],mPar[2],mPar[3],mPar[4])
	} else if (modelnum==7) { # betaMod
		y <- betaMod(mPoints, mPar[1],mPar[2],mPar[3],mPar[4],mPar[5])
	} else if (modelnum==8) { # sigEmax
		y <- sigEmax(mPoints, mPar[1],mPar[2],mPar[3],mPar[4])
	}
	return(y)
}

## ====================================================================
## 	functions to get starting values, taken from analzsisMM.R lines 102ff
## ====================================================================
### Initial estimates for built-in models
### two auxiliary functions to get starting values for the nls algorithm

getInitLRasymp <-
  ## left and right asymptotes
  function(meanVal, dlt = 0.1)
{

  rg <- range(meanVal)
  dlt <- dlt * diff(rg)
  eVec <- c(e0 = rg[1] - dlt, eMax = rg[2] + dlt)
  return(eVec)
}

getInitP <-
  ## dose that gives certain percentage of max effect
  function(meanVal, eVec = getInitLRasymp(meanVal), p = 0.5, dose, ve=FALSE)
{
  e0   <- eVec[1]
  eMax <- eVec[2]
  targ <- e0 * (1 - p) + eMax * p
  ind  <- (meanVal <= targ)
  ind1 <- !ind
  if (!any(ind) || all(ind)) stop("cannot find initial values")

 ## MT: folgender Schritt kann zu einer leeren Zuweisung  fuehren!
 # d1 ist dann -inf!
  ind  <- ind & (dose <= max(dose[ind1]))
  d1   <- max(dose[ind])
## MT: ERROR CONTROL!!!!
if (!is.finite(d1)) {d1 <- max(dose)}
## /MT: ERROR CONTROL!!!!
  p1 <- meanVal[dose == d1]
  ind1 <- ind1 & dose > d1
  d2   <- min(dose[ind1])
## MT: ERROR CONTROL!!!!
if (!is.finite(d2)) {d2 <- min(dose)}
## /MT: ERROR CONTROL!!!!
  p2 <- meanVal[dose == d2]
  res <- d1 + (d2 - d1) * (targ - p1)/(p2 - p1)
  names(res) <- NULL
  res
}

getInitBeta <-
  function(m, scal, dose)
{
  ## calculates starting values for the beta model
  ## for the nls algorithm
   dmax <- dose[which(m==max(m))]
   e0 <- m[names(m)==0]
   emax <- max(m) - e0
   ds <- dose[order(m)[length(m)-1]] # select as 2nd dose the one
                                     # with 2nd highest resp.
   z <- dmax/(scal-dmax)
   f <- (m[names(m)==ds] - e0)/emax
   beta <- try(log(f)/(log(ds^z*(scal-ds)) - log(dmax^z*(scal-dmax))))
   alpha <- z*beta
   if(is.na(alpha)) alpha <- beta <- 1 # may occur if f < 0; (1,1) as
                                       # initial values seems always to
                                       # work quite well
   res <- c(alpha, beta)
   names(res) <- NULL
   res
}

getInit <-
  ## Initial estimates for built-in models, if needed
  ## non-linear fitting is done with p-linear, but Gauss-Newton used
  ## later due to some problems with se.fit of the predictions of the
  ## p-linear fit
  function(data, model = c("emax", "exponential", "logistic", "betaMod",
                   "sigEmax"), control, scal)
{
  model <- match.arg(model)             # only built-in allowed
  meanVal <- data$respM
  dose <- data$doseM

  switch(model,
         emax = {
           c(ed50 = getInitP(meanVal, dose = dose))
         },
         exponential = {
           e0 <- getInitLRasymp(meanVal)[1]
           meanVal <- meanVal - e0
           aux <- coef(lm(log(meanVal) ~ dose, na.action = na.omit))
           names(aux) <- NULL
           c(delta = 1/aux[2])
         },
         logistic = {
           ed50 <- getInitP(meanVal, dose = dose)
           delta <- getInitP(meanVal, p = 0.75, dose = dose) - ed50
           c(ed50 = ed50, delta = delta)
         },
         betaMod = {
           init <- getInitBeta(meanVal, scal, dose)
           c(delta1 = init[1], delta2 = init[2])
         },
         sigEmax = {
           ed50 <- getInitP(meanVal, dose = dose)
           ed10 <- getInitP(meanVal, p = 0.1, dose = dose)
           ed90 <- getInitP(meanVal, p = 0.9, dose = dose)
           h <- 1.91/log10(ed90/ed10) # From Ch. 14, Ting (2006),
                                      # Dose finding in drug development
           c(ed50 = ed50, h = h)
         })
}

initGuess <-
	function(data, model)
	## main-function to generate initial guess based on means
	## data = data.frame containing "dose" and "resp" entries
	##  model = model name
{
  ## under the built-in models with no covariates, the mean
  ## modeling can be used in all cases
  respM <- tapply(data$resp, data$dose, mean) # fit models based on means
  doseM <- sort(unique(data$dose))
  n <- as.vector(table(data$dose))
  dataM <- data.frame(doseM = doseM, respM = respM, n = n)
  vars <- tapply(data$resp, data$dose, var)

  startvalue <- getInit(dataM, model, 0,1)	# initial guess for simplified model

	switch(model,
         emax = {
			startvalue <- fullMod(list(emax=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$emax				# extract guess
			names(start) <- c("e0", "eMax", "ed50") # add identifier names
		}, exponential = {
			startvalue <- fullMod(list(exponential=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$exponential				# extract guess
			names(start) <- c("e0", "e1", "delta") 		# add identifier names
		}, logistic = {
			startvalue <- fullMod(list(logistic=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$logistic				# extract guess
			names(start) <- c("e0", "eMax", "ed50", "delta") 		# add identifier names
		}, betaMod = {
			startvalue <- fullMod(list(betaMod=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$betaMod				# extract guess
			names(start) <- c("e0", "eMax", "delta1", "delta2", "scal") 		# add identifier names
		}, sigEmax = {
			startvalue <- fullMod(list(sigEmax=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$sigEmax				# extract guess
			names(start) <- c("e0", "eMax", "ed50", "h") 		# add identifier names
		}
	)
	return(start)
}

getPars <-
  function(model, doses, initEstim, base, maxEff, off = 1, scal = 1.2*max(doses))
{
  ## calculates the location and scale parameters corresponding to
  ## given base, maxEff, and guesstimates
  ## model - a character string with the model name. Built-in models
  ##         have their full parameterization derived internally. For
  ##         user-defined models, it is assumed the existence of a
  ##         function named as "Par" appended to end of model (e.g.,
  ##         for model = "cubic", it is assumed that there is function
  ##         cubicPar that calculates the necessary parameters; this
  ##         function is assumed to have arguments doses, initEstim,
  ##         base, and maxEff, in that order. (see below for an example)
  ## doses - doses to be used in design
  ## base, maxEff - baseline and maximum effect (over placebo)
  ## initEstim - vector of guesstimates
  ## off, scal - additional parameters for the linear in log and beta model
  switch(model,
         linear = {
           e1 <- maxEff/max(doses)
           Par <- c(base, e1)
         },
         linlog = {
           e1 <- maxEff/(log(max(doses) + off) - log(off))
           Par <- c(base-e1*log(off), e1)
         },
         quadratic = {
           dMax <- 1/(-2*initEstim)
           b1 <- maxEff/(dMax + initEstim*dMax^2)
           b2 <- initEstim * abs(b1)
           Par <- c(base, b1, b2)
         },
         emax = {
           emax.p <- maxEff * (initEstim + max(doses))/max(doses)
           Par <- c(base, emax.p, initEstim)
		 },
         exponential = {
           e1 <- maxEff/(exp(max(doses)/initEstim) - 1)
           e0 <- base
           Par <- c(e0, e1, initEstim)
         },
         logistic = {
           emax.p <- maxEff/
             (logistic(max(doses),0,1, initEstim[1], initEstim[2]) -
              logistic(0, 0, 1, initEstim[1], initEstim[2]))
           e0 <- base-emax.p*logistic(0,0,1,initEstim[1], initEstim[2])
           Par <- c(e0, emax.p, initEstim[1], initEstim[2])
         },
         betaMod = {
           Par <- c(base, maxEff, initEstim)
         },
         sigEmax = {
           ed50 <- initEstim[1]
           h <- initEstim[2]
           dmax <- max(doses)
           eMax <- maxEff*(ed50^h+dmax^h)/dmax^h
           Par <- c(e0 = base, eMax = eMax, ed50 = ed50, h = h)
         },
         {
           Par <- do.call(paste(model,"Par", sep=""),
                          list(doses, initEstim, base, maxEff))
         }
         )
  Par
}

### example call
### doses <- c(0, 10, 25, 50, 100, 150)
### getPars("emax", doses, 25, 0, 0.4)
### getPars("logistic", doses, c(50, 10.88111), 0, 0.4) # compare JBS 16, p.650
### getPars("betaMod", doses, initEstim = c(0.33, 2.31), base = 0,
###         maxEff = 0.4)
### #example for user model
### sigEmax2 <- function(dose, e0, eMax, ed50, h){
###   e0 + eMax * ( dose^h / (ed50^h + dose^h) )
### }
### # function to return location and scale parameters
### sigEmax2Par <- function(dose, initEstim, base, maxEff){
###   # function to get linear parameters
###   # ed50 parameter assumed to be first in initEstim
###   ed50 <- initEstim[1]
###   h <- initEstim[2]
###   dmax <- max(dose)
###   emax <- maxEff*(ed50^h+dmax^h)/dmax^h
###   c(base, emax, initEstim)
### }
### getPars("sigEmax2", doses, initEstim = c(50,2), base = 0, maxEff = 1)

fullMod <-
  function(models, doses, base, maxEff, off = 1, scal = 1.2*max(doses))
{
  ## calculates parameters for all models in the candidate set
  ## returns a list (similar to the models list) but with all model parameters.
  ## models - list with names given by the model functions to be used
  ##          and components as either vectors or matrices with the
  ##          parameter values
  ## doses  - doses to be used in design
  ## base, maxEff - baseline, maximum effect (over placebo)
  ## off, scal - additional parameters for the linear in log and beta model
  complModels <- list()
  i <- 0
  for(nm in names(models)){
    pars <- models[[nm]]
    if(is.null(pars)){
      Pars <- getPars(nm, doses, NULL, base, maxEff, off); i <- i+1
    }
    else{
      if(!is.element(nm,c("logistic", "betaMod", "sigEmax"))){
        nmod <- length(pars)
        if(nmod > 1){
          Pars <- matrix(ncol=3, nrow=nmod)
          for(j in 1:length(pars)){
            Pars[j,] <-  getPars(nm, doses, as.vector(pars[j]), base, maxEff)
          }
          i <- i+1
        }
        else {
          Pars <-  getPars(nm, doses, as.vector(pars), base, maxEff)
          i <- i+1
        }
      }
      else {
        if(is.matrix(pars)){
          Pars <- matrix(ncol=4, nrow=nrow(pars))
          for(j in 1:nrow(pars)){
            Pars[j,] <-  getPars(nm, doses, as.vector(pars[j,]), base, maxEff)
          }
          i <- i+1
        }
        else {
          Pars <-  getPars(nm, doses, as.vector(pars), base, maxEff); i <- i+1
        }
      }
    }
    complModels[[i]] <- Pars
  }
  names(complModels) <- names(models)
  ## store information for use later
  attr(complModels, "doses") <- doses
  attr(complModels, "base") <- base
  attr(complModels, "maxEff") <- maxEff
  attr(complModels, "off") <- off
  attr(complModels, "scal") <- scal
  oldClass(complModels) <- "fullMod"
  invisible(complModels)
}
### example call
### doses <- c(0, 10, 25, 50, 100, 150)
### models <- list(linear = NULL, emax = c(25),
###                logistic = c(50, 10.88111), exponential = c(85),
###                betaMod = matrix(c(0.33, 2.31, 1.39, 1.39), byrow=T,nrow=2))
### fullMod(models, doses, base = 0, maxEff = 0.4, scal = 200)



## ====================================================================
## 				Estimate of the model parameters
## ====================================================================
fitModel <-
  ## fits dose-response model from list of built-in models,
  ## or according to model provided by user
  function(data, model, resp = "resp", dose = "dose", start = NULL,
           control =nls.control(maxiter = 500), off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)
{
  ## data - data.frame with information on dose and response
  ##          and possibly other covariates used in model
  ## model - string with name of model function to be used
  ## resp, dose - characters with names of columns in data
  ##              corresponding to response and dose
  ## control - optional list with control parameters for fit
  ## off - offset for dealing with dose = 0 in lin-log model
  ## uModPars - optional character vector with names/expressions
  ##            of user-defined model parameters (names(start) used by
  ##            default)
  ## addArgs - optional character vector with names of additional
  ##           arguments (variables) to user-defined model
  ## na.action - function specifying how to handle NAs in data

  ## ensuring resp and dose are defined in data
  data$dose <- data[, dose]
  data$resp <- data[, resp]

  dose <- data$dose
  resp <- data$resp

  ## reacting to possible NAs
  ## it would be better to only take into account NAs in
  ## varibles actually used in the model.
  # data <- na.action(data)

  ## checking if built-in model and assigning it number, if so
  builtIn <- c("linlog", "linear", "quadratic", "emax",
        "exponential","logistic", "betaMod", "sigEmax")
  modelNum <- match(model, builtIn)

  ## under the built-in models with no covariates, the mean
  ## modeling can be used in all cases
  #respM <- tapply(data$resp, data$dose, mean) # fit models based on means
  #doseM <- sort(unique(data$dose))
  #n <- as.vector(table(data$dose))
  #dataM <- data.frame(doseM = doseM, respM = respM, n = n)
  #vars <- tapply(data$resp, data$dose, var)

  # allow for dose groups with only one patient
  #vars[n==1] <- 0 # replace NAs with 0
  #S2 <- sum((n - 1) * vars)
	S2 <- 0


  if (!is.na(modelNum)) {               # built-in model
    if (is.element(modelNum, 1:3)) {    # linear models
      if (modelNum == 1) {		# linear-log model
		data$off <- rep(off, nrow(data))
		fm <- lm(resp ~ I(log(dose + off)), data, qr=TRUE)
		base <- coef(fm)[1]+coef(fm)[2]*log(off)
      }
      if (modelNum == 2) { 		# linear model
		fm <- lm(resp ~ dose, data, qr=TRUE)
		base <- coef(fm)[1]
      }
      if (modelNum == 3) {		# quadratic model
		fm <- lm(resp ~ dose + I(dose^2), data, qr=TRUE)
		base <- coef(fm)[1]               # baseline
      }

	# --------------------------- nonlinear ------------------------------------------
    } else {                            # nonlinear built-in model
      if (is.null(start)) {             # need to derive initial values
		start <- initGuess(data, model)
	}
      if (modelNum == 4) {      # Emax model
      # names(start) <- NULL
	  #start <- c(led50 = log(start))
	    fm <- try(nls(resp ~ emax(dose, e0, eMax, ed50),
                     start = start, model = TRUE,
                     control = control), silent = TRUE)
        if (!inherits(fm, "nls")) {
          fm <- NA
        } else {
          base <- coef(fm)[2]
        }
      }
      if (modelNum == 5) {               # exponential model
		# names(start) <- NULL
        # start <- c(ldelta = log(start))
        fm <-
           try(nls(resp ~ exponential(dose, e0, e1, delta),
                   start = start, model = TRUE,
                   control = control), silent = TRUE)
        if (!inherits(fm, "nls")) {
          fm <- NA
        } else {
          base <- coef(fm)[2]
        }
      }
      if (modelNum == 6) {               # logistic model
        # start <- c(log(start["ed50"]), start["delta"])
        #names(start) <- c("led50", "delta")
        fm <- try(nls(resp ~ logistic(dose, e0, eMax, ed50,delta),
                      start = start, model = TRUE,
					  control = control), silent = TRUE)
        if (!inherits(fm, "nls")) {
          fm <- NA
        } else {
          base <- predict(fm, newdata = list(doseM = 0))
        }
      }
      if (modelNum == 7) {              # beta model
        dataM$scal <- rep(scal, nrow(dataM))
        fm <-
          try(nls(resp ~ betaMod(dose, e0, eMax, delta1, delta2, scal),
                  start = start,  model = TRUE,
                  control = control), silent = TRUE)
		if (!inherits(fm, "nls")) {
			fm <- NA
        } else {
			base <- coef(fm)[3]
        }
      }
      if (modelNum == 8) {              # sigEmax model
        # start <- c(log(start["ed50"]), start["h"])
        # names(start) <- c("led50", "h")
        fm <-
          try(nls(resp ~ sigEmax(dose, e0, eMax, ed50, h),
                  start = start, model = TRUE,
                  control = control), silent = TRUE)
        if (!inherits(fm, "nls")) {
          fm <- NA
        } else {
          base <- coef(fm)[3]
        }
      }
    }
  }
  if (length(fm) > 1) {
    res <- list(fm = fm, base = base)
    ## saving information for other methods
    #attr(res, "ResidSS") <- ResidSS
    #attr(res, "model") <- model
    #attr(res, "scal") <- scal
    #attr(res, "off") <- off
    #attr(res, "dataM") <- dataM
  } else {
    res <- NA
  }
  oldClass(res) <- "fitMCPMod"          # allow use of methods later
  invisible(res)
}

## ====================================================================
##		function to return analyt. gradient for built-in
## ====================================================================

getGrad <-
  function(model, dose, fm)
  ## model = model name
  ## dose - vector with doses at which to calculate the  gradient
  ## fm - result output of NLS

  {
	off <- 1	# for linlog model

  ## only used internally in getGrad
  lg2 <- function(x) ifelse(x == 0, 0, log(x))

  cf <- coef(fm)                       # estimated parameters
  res <-
    switch(model,
			"linlog" = {
				cbind(1, log(dose+off))
			},
			"linear" = {
				cbind(1, dose)
			},
			"quadratic" = {
				cbind(1, dose, dose^2)
			},
			"emax" = {
				eMax <- cf[2]; ed50 <- cf[3]
				cbind(1, dose/(ed50 + dose), -eMax*dose/(dose + ed50)^2)
			},
			"logistic" = {
				eMax <- cf[2]; ed50 <- cf[3]; delta <- cf[4]
				den <- 1 + exp((ed50 - dose)/delta)
				g1 <- -eMax*(den-1)/(delta*den^2)
				g2 <- eMax*(den-1)*(ed50-dose)/(delta^2*den^2)
				cbind(1, 1/den, g1, g2)
			},
			"sigEmax" = {
				eMax <- cf[2]; ed50 <- cf[2]; h <- cf[4]
				den <- (ed50^h + dose^h)
				g1 <- dose^h/den
				g2 <- -ed50^(h-1)*dose^h*eMax/den^2
				g3 <- eMax*dose^h*ed50^h*lg2(dose/ed50)/den^2
				cbind(1, g1, g2, g3)
			},
			"betaMod" = {
				scal <- attr(obj, "scal")
				dose <- dose/scal
				if (any(dose > 1)) {
				stop("doses cannot be larger than scal in betaModel")
			}
				delta1 <- cf[3]; delta2 <- cf[4]
				maxDens <- (delta1^delta1)*(delta2^delta2)/
				((delta1 + delta2)^(delta1+delta2))
				g1 <- ((dose^delta1) * (1 - dose)^delta2)/maxDens
				g2 <- g1 * lg2(dose)
				g3 <- g1 * lg2(1 - dose)
				cbind(1, g1, g2, g3)
				},
			"exponential" = {
				delta <- cf[3]
				cbind(1, exp(dose/delta - 1), exp(dose/delta - 1)*-dose/delta^2 )
			}
		)
  invisible(res)
}

## ====================================================================
## 				Simulate noisy sample
## ====================================================================

### Generate noisy samples
genSam <-
	function(model, mPar, mPoints, mu, sigma)
{
	## model = model name/number of the dose response curve
	## mPar = model parameters
	## mPoints = vector of points to take the samples at
	## Error is one dimensional  N(mu, sigma)

	model <- getModelNum(model)
	y <- evalModel(model, mPar, mPoints)
	yeps <- y + rnorm(length(y), mean=mu, sd=sigma)    		# adde noise
	data <- data.frame(dose=mPoints, resp=yeps)
	return(data)	# return noise measure values
}


############# AB HIER LOS!!!

## ====================================================================
## 				Evaluate the delta-criterion of the citet article
## ====================================================================
evalDelta <-
	function(model1, datain1, model2, datain2, region, alpha=0.05, resp="resp",dose="dose", out=1)
{
	## model1 = name or number of model 1
	## datain1 = data.frame containing "dose" and "resp" entries for model 1
	## model2 = name or number of model 2
	## datain2 = data.frame containing "dose" and "resp" entries for model 2

	## alpha = alpha error
	## region = [a,b] = c(a,b) region of interest
	## resp/dose = character strings defining the name of the corresponding entry
	## out = 1 shows output, all other values are silent

	data1 <- data.frame(dose=datain1[,dose], resp=datain1[,resp])	# extract needed data
	data2 <- data.frame(dose=datain2[,dose], resp=datain2[,resp])

	## fit the models to the data
	fitmodel1 <- fitModel(data1, model1, resp = "resp", dose = "dose", start = NULL,
           control = NULL, off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)

	fitmodel2 <- fitModel(data2, model2, resp = "resp", dose = "dose", start = NULL,
           control = NULL, off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)

	if (is.na(fitmodel1) || is.na(fitmodel2)) {	# if fitting fails for at least one model omit both
		deltamin <- NA
		deltamax <- NA
		fm1 <- NA
		fm2  <- NA
	} else {
		## create 1001 equi-distant points on the region of interest
		xval <- region[1]+(0:1000) / 1000 * (region[2]-region[1])

		## evalute the fitted model on these points
		mPar1 <- coef(fitmodel1$fm)
		ymodel1 <- evalModel(model1, mPar1, xval)
		mPar2 <- coef(fitmodel2$fm)
		ymodel2 <- evalModel(model2, mPar2, xval)

#	ymodel1 <- rep(4.843088, length(ymodel1))	# constant mean model for IBS

		## TESTING!!!
		#ymodel1 <- ymodel1-ymodel1[1]
		#ymodel2 <- ymodel2-ymodel2[1]


		## calculate v(k) and variance at the point xmax
		vcov1 <- vcov(fitmodel1$fm)
		vcov2 <- vcov(fitmodel2$fm)

		cbound <- NULL		# store confidence bound cbound (equal for upper and lower confidence boundary)
		for(x in xval) {
			# get gradient at the point x
			v1 <- getGrad(model1, x, fitmodel1$fm)
			v2 <- getGrad(model2, x, fitmodel2$fm)
			## calculate the combined variance at that point
			varcombined <- v1 %*% vcov1 %*% t(v1) + v2 %*% vcov2 %*% t(v2)

			## evaluate confidence intervall
			derivation <- qnorm(1-alpha) * sqrt(varcombined)
			cbound <- c(cbound, derivation)
		}


		distance <- ymodel2-ymodel1 		# take the difference of model2-model1
		cboundlower <- distance - cbound	# lower confidence bound
		cboundupper <- distance + cbound	# upper confidence bound
		cdinstance <- cboundupper - cboundlower		# point-wise distance of upper-lower confidence bound

		deltamax <- max(cboundupper)		# U(Y1, Y2, x)
		xmax <- xval[which.max(cboundupper)] # attained at
		deltamin <- min(cboundlower)		# L(Y1, Y2, x)
		xmin <- xval[which.min(cboundlower)] # attained at
	}

	if (out==1 && !is.na(deltamax)) {	# request output, and if fitting did not fail
		## draw 2 simple plots
		par(mfrow=c(2,1))
		# Combined plot of model 1 and model 2
		# set xlim and ylim based on model1, model2
		xlim <- region
		ylim <- c(min(c(ymodel1,ymodel2)), max(c(ymodel1,ymodel2))*1.02)
		# create a plot large enough for all data and legend
		plot(data1$dose,data1$resp, col=1, xlim=xlim, ylim=ylim, xlab="Dose", ylab="Response", main = "Plot of model 1 and model 2")
		lines(xval, ymodel1, col=1)	# fitted model 1
		points(data2$dose,data2$resp, col=2)	# scatter plot of measurements 2
		lines(xval, ymodel2, col=2)	# fitted model 1
		## add a legend at the top right
		temp <- legend("topright", legend = c(" ", " "),
	               text.width = strwidth("Difference: model2-model1"),
	               lty = 1, xjust = 1, yjust = 1, col=c(1,2))
		text(temp$rect$left + temp$rect$w, temp$text$y,
			c("Model 1", "Model 2"), pos=2, col=c(1,2))

		# Plot of difference of model1-model2
		ylim <- c(min(c(cboundlower,cboundupper)), max(c(cboundlower,cboundupper))*1.2)
		plot(xval, distance, col=5,xlim=xlim, ylim=ylim, xlab="Dose", ylab="Difference", main = "Difference and confidence band of model2-model1")	# difference of model1-model2
		lines(xval, cboundlower, col=5, lty=2)	# lower confidence bound
		lines(xval, cboundupper, col=5, lty=2)	# upper confidence bound
		points(xmax,cboundupper[which.max(cboundupper)], col=2, pch=19,lwd=3)	# draw a point where deltamax is attained
		points(xmin,cboundlower[which.min(cboundlower)], col=2, pch=19,lwd=3)	# draw a point where deltamin is attained

		## add a legend at the top right
		temp <- legend("topright", legend = c(" "),
	               text.width = strwidth("Difference: model2-model1"),
	               lty = 1, xjust = 1, yjust = 1, col=5)
	               #,title = "Line Types")
		text(temp$rect$left + temp$rect$w, temp$text$y,
			c("Difference: model2-model1"), pos=2, col=5)

		## output some stuff
		cat("\n")
		cat("--------------------------------------------------------------------", "\n")
		cat("Maximum distance between 'Model 2 - Model 1'", "\n","\n")
		cat("Fitted parameters:", "\n")
		cat("Model 1 (", model1, ") has parameters ", names(coef(fitmodel1$fm)), ":", coef(fitmodel1$fm), "\n")
#	cat("Model 1 (", model1, ") has parameters mean response): 4.843088","\n")
		cat("Model 2 (", model2, ") has parameters ", names(coef(fitmodel2$fm)), ":", coef(fitmodel2$fm), "\n")
		cat("\n")
		cat("Criterion values","\n")
		cat("Delta max =",deltamax, " at x=",xmax, "\n")
		cat("(1 -", alpha, ") confidence region: [", cboundlower[which.max(cboundupper)], ",", cboundupper[which.max(cboundupper)],"]", "\n")
		cat("Delta min =",deltamin, " at x=",xmin, "\n")
		cat("(1 -", alpha, ") confidence region: [", cboundlower[which.min(cboundlower)], ",", cboundupper[which.min(cboundlower)],"]", "\n")
		cat("\n")
		cat("Delta varies in [",  cboundlower[which.min(cboundlower)], ",",	cboundupper[which.max(cboundupper)],
				"] (range: ", cboundupper[which.max(cboundupper)]-cboundlower[which.min(cboundlower)], ")")
		cat("\n")
		cat("--------------------------------------------------------------------", "\n","\n","\n")
	}
	res <- list(deltamin = deltamin, deltamax = deltamax, fm1 = fitmodel1, fm2 = fitmodel2)
	invisible(res)
}



##### !!! ONLY IMPORTANT PART FROM HERE DOWN !!! #####
delta_choice <- c(1,2,3)	# critical distance delta
sigma_choice <- c(1,2,3)	# variance of iid errors
nn_choice <- c(10,50) # number of obs per dose
alpha_choice <- c(0.05, 0.1)	# alpha level


## ====================================================================
## Example 5, quick alpha-error evaluation (n evaluations over m repeats, file output)
seed <- 1235 # random seed to start with
tic1 <- Sys.time()	# for global timing
n <- 10000# number of evaluations
m <- 1 	# number of repeats for each setting

for (alpha in alpha_choice)   {
for (nn in nn_choice)   {
for (delta in delta_choice)  {
for (sigma in sigma_choice)  {
seed <- seed+1;
set.seed(seed)  # random seed used to init random number generator
tic2 <- Sys.time()	# for local timing
out <- data.frame(Right=rep(0,m), Wrong=rep(0,m),Relation=rep(0,m))	# reserve space for results
resboot=data.frame()	# empty data.frame for storage

X1 <- c(rep(1, nn), rep(2,nn), rep(3,nn))	# 3 dosis level at 1, 2 and 3: each is observed 10 times
X2 <- c(rep(1, nn), rep(2,nn), rep(3,nn))
for (j in 1:m) {
	right <- 0	# reset for each run
	wrong <- 0
	for (i in 1:n) {
		Y1 <- c(rep(1, nn), rep(2,nn), rep(3,nn)) + rnorm(3*nn,0,sigma)
		Y2 <- c(rep(1, nn)+rnorm(nn,0,sigma), rep(2,nn)+rnorm(nn,-delta,sigma), rep(3,nn)+rnorm(nn,0,sigma)) # bias of -delta at the dose level 2
		data1 = data.frame(dose=X1, resp=Y1)	# create data.frames
		data2 = data.frame(dose=X2, resp=Y2)
		res=evalDelta("linear", data1, "quadratic", data2, alpha=alpha, c(1,3), out=0)		#evaluate;  supress output via out=0
		if (abs(res$deltamin)>=delta || abs(res$deltamax)>=delta) {	# actually a band of 2*alpha, but in this example model1 is always larger than model 2
			right <- right + 1
		} else {
			wrong <- wrong + 1
		}
	}
out[j,1] <- right		 # correctly identified
out[j,2] <- wrong		 # false identified; should roughly be alpha * n
if (wrong!=0) {out[j,3] <- wrong/n} # alpha error, otherwise 0 as initialized

#define unique filename for output
#file1 = c("alpha_quad_temp_",delta,"_",sigma,"_",n,"_",nn,"_",alpha,"_",m,".txt")
#file1 = paste(file1, collapse="")

#sink(file=file1)	# after every run save output
#print(out)	# save partial output
#sink()
}

# add all information to data.frame res and save every time
runtime_global <- difftime(Sys.time(), tic1, units="secs") # output runtime
runtime_local <- difftime(Sys.time(), tic2, units="secs") # output runtime
resboot <- data.frame(delta, sigma, n, m, nn, alpha, out, runtime_local, runtime_global, seed)
#file2 = c("alpha_quad_",delta,"_",sigma,"_",n,"_",nn,"_",alpha,"_",m,".txt")
#file2 = paste(file2, collapse="")
#sink(file=file2)	# uncompressed output
#mean(out)
#print(resboot)		# save complete output
#sink()

# define main output
if (!exists("global")) {
  global <- resboot
} else {
  global <- rbind(global, resboot)
}
sink(file="global_output.txt")  # write main output
print(global)
sink()

#plot(resboot$Relation, ylim=c(0,1), xlab="Simulation", ylab="Alpha level", main = paste("Alpha levels of", m, "simulations a", n, "runs"))	# plot final results
#lines(resboot$Relation)


} # end of sigma loop
} # end of delta loop
} # end of nn loop
} # end of alpha loop

#set.seed(1235)
#delta <- 1	# critical distance delta
#sigma <- 1	# variance of iid errors
#n <- 10000	# number of evaluations
#Right     Wrong  Relation
#9867.0000  133.0000    0.0133

==> figs/tab2.r <==
## ===========================================================================================================
## Similarity of response curves
## 
## Author: Matthias Trampisch
## Date: July 2008
## Version: 0.4
##
## Needed libraries:
##		- subfunctions.r 
##
## ====================================================================
## Using the approach described in
##	"Assessing non-superiority, non-inferiority or equivalence when comparing 
##		two regression models over a restricted covariate region"
## by
##	W. Liu, F. Bretz, A.J. Hayter and H.P. Wynn
## published in
##	??????????????????
##
## Many sub-functions are taken (and slightly modified) from the R-package "MCPMod"
## ====================================================================


## ====================================================================
## 					Set up enviroment 					
## ====================================================================
rm(list = ls())	# clear working memory
#pgmLoc <- ""	# dir to the subfunction file
#source(paste(pgmLoc,"subfunctions.r",sep=""))	# load necessary sub-functions



## ====================================================================
## 				Definition of sub-functions
## ====================================================================
## Function to check if  model is built-in and to assign its number
getModelNum  <-
	function (model)
{
	if (is.character(model)) {
		builtIn <- c("linlog", "linear", "quadratic", "emax",
			"exponential","logistic", "betaMod", "sigEmax")
		modelNum <- match(model, builtIn)
		} else {
		modelNum=model
	}
return(modelNum)
}

## define model functions
linear <- function(dose, e0, delta) {e0 + delta * dose}
linlog <- function(dose, e0, delta, off = 1) {linear(log(dose + off), e0, delta)}
emax <- function(dose, e0, eMax, ed50) {sigEmax(dose, e0, eMax, ed50, 1)}
quadratic <- function(dose, e0, b1, b2) {e0 + b1 * dose + b2 * dose^2}
exponential <- function(dose, e0, e1, delta) {e0 + e1*(exp(dose/delta) - 1)}
logistic <- function(dose, e0, eMax, ed50, delta) {e0 + eMax/(1 + exp((ed50 - dose)/delta))}
betaMod <- function(dose, e0, eMax, delta1, delta2, scal)
{
  maxDens <- (delta1^delta1)*(delta2^delta2)/
    ((delta1 + delta2)^(delta1+delta2))
  dose <- dose/scal
  e0 + eMax/maxDens * (dose^delta1) * (1 - dose)^delta2
}
sigEmax <- function(dose, e0, eMax, ed50, h) {e0 + eMax*dose^h/(ed50^h + dose^h)}

### Function to evaluate the  models
evalModel <-
	function(model,mPar, mPoints)
{
	modelnum <- getModelNum(model)

	if (modelnum==1) {	# linlog
		y <- linlog(mPoints, mPar[1],mPar[2],mPar[3])
	} else if (modelnum==2) { # linear
		y <- linear(mPoints, mPar[1],mPar[2])
	} else if (modelnum==3) { # quadratic
		y <- quadratic(mPoints, mPar[1],mPar[2],mPar[3])
	} else if (modelnum==4) { # emax
		y <- emax(mPoints, mPar[1],mPar[2],mPar[3])
	} else if (modelnum==5) { # exponential
		y <- exponential(mPoints, mPar[1],mPar[2],mPar[3])
	} else if (modelnum==6) { # logistic
		y <- logistic(mPoints, mPar[1],mPar[2],mPar[3],mPar[4])
	} else if (modelnum==7) { # betaMod
		y <- betaMod(mPoints, mPar[1],mPar[2],mPar[3],mPar[4],mPar[5])
	} else if (modelnum==8) { # sigEmax
		y <- sigEmax(mPoints, mPar[1],mPar[2],mPar[3],mPar[4])
	}
	return(y)
}

## ====================================================================
## 	functions to get starting values, taken from analzsisMM.R lines 102ff
## ====================================================================
### Initial estimates for built-in models
### two auxiliary functions to get starting values for the nls algorithm

getInitLRasymp <-
  ## left and right asymptotes
  function(meanVal, dlt = 0.1)
{

  rg <- range(meanVal)
  dlt <- dlt * diff(rg)
  eVec <- c(e0 = rg[1] - dlt, eMax = rg[2] + dlt)
  return(eVec)
}

getInitP <-
  ## dose that gives certain percentage of max effect
  function(meanVal, eVec = getInitLRasymp(meanVal), p = 0.5, dose, ve=FALSE)
{
  e0   <- eVec[1]
  eMax <- eVec[2]
  targ <- e0 * (1 - p) + eMax * p
  ind  <- (meanVal <= targ)
  ind1 <- !ind
  if (!any(ind) || all(ind)) stop("cannot find initial values")

 ## MT: folgender Schritt kann zu einer leeren Zuweisung  fuehren!
 # d1 ist dann -inf!
  ind  <- ind & (dose <= max(dose[ind1]))
  d1   <- max(dose[ind])
## MT: ERROR CONTROL!!!!
if (!is.finite(d1)) {d1 <- max(dose)}
## /MT: ERROR CONTROL!!!!
  p1 <- meanVal[dose == d1]
  ind1 <- ind1 & dose > d1
  d2   <- min(dose[ind1])
## MT: ERROR CONTROL!!!!
if (!is.finite(d2)) {d2 <- min(dose)}
## /MT: ERROR CONTROL!!!!
  p2 <- meanVal[dose == d2]
  res <- d1 + (d2 - d1) * (targ - p1)/(p2 - p1)
  names(res) <- NULL
  res
}

getInitBeta <-
  function(m, scal, dose)
{
  ## calculates starting values for the beta model
  ## for the nls algorithm
   dmax <- dose[which(m==max(m))]
   e0 <- m[names(m)==0]
   emax <- max(m) - e0
   ds <- dose[order(m)[length(m)-1]] # select as 2nd dose the one
                                     # with 2nd highest resp.
   z <- dmax/(scal-dmax)
   f <- (m[names(m)==ds] - e0)/emax
   beta <- try(log(f)/(log(ds^z*(scal-ds)) - log(dmax^z*(scal-dmax))))
   alpha <- z*beta
   if(is.na(alpha)) alpha <- beta <- 1 # may occur if f < 0; (1,1) as
                                       # initial values seems always to
                                       # work quite well
   res <- c(alpha, beta)
   names(res) <- NULL
   res
}

getInit <-
  ## Initial estimates for built-in models, if needed
  ## non-linear fitting is done with p-linear, but Gauss-Newton used
  ## later due to some problems with se.fit of the predictions of the
  ## p-linear fit
  function(data, model = c("emax", "exponential", "logistic", "betaMod",
                   "sigEmax"), control, scal)
{
  model <- match.arg(model)             # only built-in allowed
  meanVal <- data$respM
  dose <- data$doseM

  switch(model,
         emax = {
           c(ed50 = getInitP(meanVal, dose = dose))
         },
         exponential = {
           e0 <- getInitLRasymp(meanVal)[1]
           meanVal <- meanVal - e0
           aux <- coef(lm(log(meanVal) ~ dose, na.action = na.omit))
           names(aux) <- NULL
           c(delta = 1/aux[2])
         },
         logistic = {
           ed50 <- getInitP(meanVal, dose = dose)
           delta <- getInitP(meanVal, p = 0.75, dose = dose) - ed50
           c(ed50 = ed50, delta = delta)
         },
         betaMod = {
           init <- getInitBeta(meanVal, scal, dose)
           c(delta1 = init[1], delta2 = init[2])
         },
         sigEmax = {
           ed50 <- getInitP(meanVal, dose = dose)
           ed10 <- getInitP(meanVal, p = 0.1, dose = dose)
           ed90 <- getInitP(meanVal, p = 0.9, dose = dose)
           h <- 1.91/log10(ed90/ed10) # From Ch. 14, Ting (2006),
                                      # Dose finding in drug development
           c(ed50 = ed50, h = h)
         })
}

initGuess <-
	function(data, model)
	## main-function to generate initial guess based on means
	## data = data.frame containing "dose" and "resp" entries
	##  model = model name
{
  ## under the built-in models with no covariates, the mean
  ## modeling can be used in all cases
  respM <- tapply(data$resp, data$dose, mean) # fit models based on means
  doseM <- sort(unique(data$dose))
  n <- as.vector(table(data$dose))
  dataM <- data.frame(doseM = doseM, respM = respM, n = n)
  vars <- tapply(data$resp, data$dose, var)

  startvalue <- getInit(dataM, model, 0,1)	# initial guess for simplified model

	switch(model,
         emax = {
			startvalue <- fullMod(list(emax=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$emax				# extract guess
			names(start) <- c("e0", "eMax", "ed50") # add identifier names
		}, exponential = {
			startvalue <- fullMod(list(exponential=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$exponential				# extract guess
			names(start) <- c("e0", "e1", "delta") 		# add identifier names
		}, logistic = {
			startvalue <- fullMod(list(logistic=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$logistic				# extract guess
			names(start) <- c("e0", "eMax", "ed50", "delta") 		# add identifier names
		}, betaMod = {
			startvalue <- fullMod(list(betaMod=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$betaMod				# extract guess
			names(start) <- c("e0", "eMax", "delta1", "delta2", "scal") 		# add identifier names
		}, sigEmax = {
			startvalue <- fullMod(list(sigEmax=startvalue), doseM, 1, max(respM)) # guess for whole model parameters
			start <- startvalue$sigEmax				# extract guess
			names(start) <- c("e0", "eMax", "ed50", "h") 		# add identifier names
		}
	)
	return(start)
}

getPars <-
  function(model, doses, initEstim, base, maxEff, off = 1, scal = 1.2*max(doses))
{
  ## calculates the location and scale parameters corresponding to
  ## given base, maxEff, and guesstimates
  ## model - a character string with the model name. Built-in models
  ##         have their full parameterization derived internally. For
  ##         user-defined models, it is assumed the existence of a
  ##         function named as "Par" appended to end of model (e.g.,
  ##         for model = "cubic", it is assumed that there is function
  ##         cubicPar that calculates the necessary parameters; this
  ##         function is assumed to have arguments doses, initEstim,
  ##         base, and maxEff, in that order. (see below for an example)
  ## doses - doses to be used in design
  ## base, maxEff - baseline and maximum effect (over placebo)
  ## initEstim - vector of guesstimates
  ## off, scal - additional parameters for the linear in log and beta model
  switch(model,
         linear = {
           e1 <- maxEff/max(doses)
           Par <- c(base, e1)
         },
         linlog = {
           e1 <- maxEff/(log(max(doses) + off) - log(off))
           Par <- c(base-e1*log(off), e1)
         },
         quadratic = {
           dMax <- 1/(-2*initEstim)
           b1 <- maxEff/(dMax + initEstim*dMax^2)
           b2 <- initEstim * abs(b1)
           Par <- c(base, b1, b2)
         },
         emax = {
           emax.p <- maxEff * (initEstim + max(doses))/max(doses)
           Par <- c(base, emax.p, initEstim)
		 },
         exponential = {
           e1 <- maxEff/(exp(max(doses)/initEstim) - 1)
           e0 <- base
           Par <- c(e0, e1, initEstim)
         },
         logistic = {
           emax.p <- maxEff/
             (logistic(max(doses),0,1, initEstim[1], initEstim[2]) -
              logistic(0, 0, 1, initEstim[1], initEstim[2]))
           e0 <- base-emax.p*logistic(0,0,1,initEstim[1], initEstim[2])
           Par <- c(e0, emax.p, initEstim[1], initEstim[2])
         },
         betaMod = {
           Par <- c(base, maxEff, initEstim)
         },
         sigEmax = {
           ed50 <- initEstim[1]
           h <- initEstim[2]
           dmax <- max(doses)
           eMax <- maxEff*(ed50^h+dmax^h)/dmax^h
           Par <- c(e0 = base, eMax = eMax, ed50 = ed50, h = h)
         },
         {
           Par <- do.call(paste(model,"Par", sep=""),
                          list(doses, initEstim, base, maxEff))
         }
         )
  Par
}

### example call
### doses <- c(0, 10, 25, 50, 100, 150)
### getPars("emax", doses, 25, 0, 0.4)
### getPars("logistic", doses, c(50, 10.88111), 0, 0.4) # compare JBS 16, p.650
### getPars("betaMod", doses, initEstim = c(0.33, 2.31), base = 0,
###         maxEff = 0.4)
### #example for user model
### sigEmax2 <- function(dose, e0, eMax, ed50, h){
###   e0 + eMax * ( dose^h / (ed50^h + dose^h) )
### }
### # function to return location and scale parameters
### sigEmax2Par <- function(dose, initEstim, base, maxEff){
###   # function to get linear parameters
###   # ed50 parameter assumed to be first in initEstim
###   ed50 <- initEstim[1]
###   h <- initEstim[2]
###   dmax <- max(dose)
###   emax <- maxEff*(ed50^h+dmax^h)/dmax^h
###   c(base, emax, initEstim)
### }
### getPars("sigEmax2", doses, initEstim = c(50,2), base = 0, maxEff = 1)

fullMod <-
  function(models, doses, base, maxEff, off = 1, scal = 1.2*max(doses))
{
  ## calculates parameters for all models in the candidate set
  ## returns a list (similar to the models list) but with all model parameters.
  ## models - list with names given by the model functions to be used
  ##          and components as either vectors or matrices with the
  ##          parameter values
  ## doses  - doses to be used in design
  ## base, maxEff - baseline, maximum effect (over placebo)
  ## off, scal - additional parameters for the linear in log and beta model
  complModels <- list()
  i <- 0
  for(nm in names(models)){
    pars <- models[[nm]]
    if(is.null(pars)){
      Pars <- getPars(nm, doses, NULL, base, maxEff, off); i <- i+1
    }
    else{
      if(!is.element(nm,c("logistic", "betaMod", "sigEmax"))){
        nmod <- length(pars)
        if(nmod > 1){
          Pars <- matrix(ncol=3, nrow=nmod)
          for(j in 1:length(pars)){
            Pars[j,] <-  getPars(nm, doses, as.vector(pars[j]), base, maxEff)
          }
          i <- i+1
        }
        else {
          Pars <-  getPars(nm, doses, as.vector(pars), base, maxEff)
          i <- i+1
        }
      }
      else {
        if(is.matrix(pars)){
          Pars <- matrix(ncol=4, nrow=nrow(pars))
          for(j in 1:nrow(pars)){
            Pars[j,] <-  getPars(nm, doses, as.vector(pars[j,]), base, maxEff)
          }
          i <- i+1
        }
        else {
          Pars <-  getPars(nm, doses, as.vector(pars), base, maxEff); i <- i+1
        }
      }
    }
    complModels[[i]] <- Pars
  }
  names(complModels) <- names(models)
  ## store information for use later
  attr(complModels, "doses") <- doses
  attr(complModels, "base") <- base
  attr(complModels, "maxEff") <- maxEff
  attr(complModels, "off") <- off
  attr(complModels, "scal") <- scal
  oldClass(complModels) <- "fullMod"
  invisible(complModels)
}
### example call
### doses <- c(0, 10, 25, 50, 100, 150)
### models <- list(linear = NULL, emax = c(25),
###                logistic = c(50, 10.88111), exponential = c(85),
###                betaMod = matrix(c(0.33, 2.31, 1.39, 1.39), byrow=T,nrow=2))
### fullMod(models, doses, base = 0, maxEff = 0.4, scal = 200)



## ====================================================================
## 				Estimate of the model parameters
## ====================================================================
fitModel <-
  ## fits dose-response model from list of built-in models,
  ## or according to model provided by user
  function(data, model, resp = "resp", dose = "dose", start = NULL,
           control =nls.control(maxiter = 500), off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)
{
  ## data - data.frame with information on dose and response
  ##          and possibly other covariates used in model
  ## model - string with name of model function to be used
  ## resp, dose - characters with names of columns in data
  ##              corresponding to response and dose
  ## control - optional list with control parameters for fit
  ## off - offset for dealing with dose = 0 in lin-log model
  ## uModPars - optional character vector with names/expressions
  ##            of user-defined model parameters (names(start) used by
  ##            default)
  ## addArgs - optional character vector with names of additional
  ##           arguments (variables) to user-defined model
  ## na.action - function specifying how to handle NAs in data

  ## ensuring resp and dose are defined in data
  data$dose <- data[, dose]
  data$resp <- data[, resp]

  dose <- data$dose
  resp <- data$resp

  ## reacting to possible NAs
  ## it would be better to only take into account NAs in
  ## varibles actually used in the model.
  # data <- na.action(data)

  ## checking if built-in model and assigning it number, if so
  builtIn <- c("linlog", "linear", "quadratic", "emax",
        "exponential","logistic", "betaMod", "sigEmax")
  modelNum <- match(model, builtIn)

  ## under the built-in models with no covariates, the mean
  ## modeling can be used in all cases
  #respM <- tapply(data$resp, data$dose, mean) # fit models based on means
  #doseM <- sort(unique(data$dose))
  #n <- as.vector(table(data$dose))
  #dataM <- data.frame(doseM = doseM, respM = respM, n = n)
  #vars <- tapply(data$resp, data$dose, var)

  # allow for dose groups with only one patient
  #vars[n==1] <- 0 # replace NAs with 0
  #S2 <- sum((n - 1) * vars)
	S2 <- 0


  if (!is.na(modelNum)) {               # built-in model
    if (is.element(modelNum, 1:3)) {    # linear models
      if (modelNum == 1) {		# linear-log model
		data$off <- rep(off, nrow(data))
		fm <- lm(resp ~ I(log(dose + off)), data, qr=TRUE)
		base <- coef(fm)[1]+coef(fm)[2]*log(off)
      }
      if (modelNum == 2) { 		# linear model
		fm <- lm(resp ~ dose, data, qr=TRUE)
		base <- coef(fm)[1]
      }
      if (modelNum == 3) {		# quadratic model
		fm <- lm(resp ~ dose + I(dose^2), data, qr=TRUE)
		base <- coef(fm)[1]               # baseline
      }

	# --------------------------- nonlinear ------------------------------------------
    } else {                            # nonlinear built-in model
      if (is.null(start)) {             # need to derive initial values
		start <- initGuess(data, model)
	}
      if (modelNum == 4) {      # Emax model
      # names(start) <- NULL
	  #start <- c(led50 = log(start))
	    fm <- try(nls(resp ~ emax(dose, e0, eMax, ed50),
                     start = start, model = TRUE,
                     control = control), silent = TRUE)
        if (!inherits(fm, "nls")) {
          fm <- NA
        } else {
          base <- coef(fm)[2]
        }
      }
      if (modelNum == 5) {               # exponential model
		# names(start) <- NULL
        # start <- c(ldelta = log(start))
        fm <-
           try(nls(resp ~ exponential(dose, e0, e1, delta),
                   start = start, model = TRUE,
                   control = control), silent = TRUE)
        if (!inherits(fm, "nls")) {
          fm <- NA
        } else {
          base <- coef(fm)[2]
        }
      }
      if (modelNum == 6) {               # logistic model
        # start <- c(log(start["ed50"]), start["delta"])
        #names(start) <- c("led50", "delta")
        fm <- try(nls(resp ~ logistic(dose, e0, eMax, ed50,delta),
                      start = start, model = TRUE,
					  control = control), silent = TRUE)
        if (!inherits(fm, "nls")) {
          fm <- NA
        } else {
          base <- predict(fm, newdata = list(doseM = 0))
        }
      }
      if (modelNum == 7) {              # beta model
        dataM$scal <- rep(scal, nrow(dataM))
        fm <-
          try(nls(resp ~ betaMod(dose, e0, eMax, delta1, delta2, scal),
                  start = start,  model = TRUE,
                  control = control), silent = TRUE)
		if (!inherits(fm, "nls")) {
			fm <- NA
        } else {
			base <- coef(fm)[3]
        }
      }
      if (modelNum == 8) {              # sigEmax model
        # start <- c(log(start["ed50"]), start["h"])
        # names(start) <- c("led50", "h")
        fm <-
          try(nls(resp ~ sigEmax(dose, e0, eMax, ed50, h),
                  start = start, model = TRUE,
                  control = control), silent = TRUE)
        if (!inherits(fm, "nls")) {
          fm <- NA
        } else {
          base <- coef(fm)[3]
        }
      }
    }
  }
  if (length(fm) > 1) {
    res <- list(fm = fm, base = base)
    ## saving information for other methods
    #attr(res, "ResidSS") <- ResidSS
    #attr(res, "model") <- model
    #attr(res, "scal") <- scal
    #attr(res, "off") <- off
    #attr(res, "dataM") <- dataM
  } else {
    res <- NA
  }
  oldClass(res) <- "fitMCPMod"          # allow use of methods later
  invisible(res)
}

## ====================================================================
##		function to return analyt. gradient for built-in
## ====================================================================

getGrad <-
  function(model, dose, fm)
  ## model = model name
  ## dose - vector with doses at which to calculate the  gradient
  ## fm - result output of NLS

  {
	off <- 1	# for linlog model

  ## only used internally in getGrad
  lg2 <- function(x) ifelse(x == 0, 0, log(x))

  cf <- coef(fm)                       # estimated parameters
  res <-
    switch(model,
			"linlog" = {
				cbind(1, log(dose+off))
			},
			"linear" = {
				cbind(1, dose)
			},
			"quadratic" = {
				cbind(1, dose, dose^2)
			},
			"emax" = {
				eMax <- cf[2]; ed50 <- cf[3]
				cbind(1, dose/(ed50 + dose), -eMax*dose/(dose + ed50)^2)
			},
			"logistic" = {
				eMax <- cf[2]; ed50 <- cf[3]; delta <- cf[4]
				den <- 1 + exp((ed50 - dose)/delta)
				g1 <- -eMax*(den-1)/(delta*den^2)
				g2 <- eMax*(den-1)*(ed50-dose)/(delta^2*den^2)
				cbind(1, 1/den, g1, g2)
			},
			"sigEmax" = {
				eMax <- cf[2]; ed50 <- cf[2]; h <- cf[4]
				den <- (ed50^h + dose^h)
				g1 <- dose^h/den
				g2 <- -ed50^(h-1)*dose^h*eMax/den^2
				g3 <- eMax*dose^h*ed50^h*lg2(dose/ed50)/den^2
				cbind(1, g1, g2, g3)
			},
			"betaMod" = {
				scal <- attr(obj, "scal")
				dose <- dose/scal
				if (any(dose > 1)) {
				stop("doses cannot be larger than scal in betaModel")
			}
				delta1 <- cf[3]; delta2 <- cf[4]
				maxDens <- (delta1^delta1)*(delta2^delta2)/
				((delta1 + delta2)^(delta1+delta2))
				g1 <- ((dose^delta1) * (1 - dose)^delta2)/maxDens
				g2 <- g1 * lg2(dose)
				g3 <- g1 * lg2(1 - dose)
				cbind(1, g1, g2, g3)
				},
			"exponential" = {
				delta <- cf[3]
				cbind(1, exp(dose/delta - 1), exp(dose/delta - 1)*-dose/delta^2 )
			}
		)
  invisible(res)
}

## ====================================================================
## 				Simulate noisy sample
## ====================================================================

### Generate noisy samples
genSam <-
	function(model, mPar, mPoints, mu, sigma)
{
	## model = model name/number of the dose response curve
	## mPar = model parameters
	## mPoints = vector of points to take the samples at
	## Error is one dimensional  N(mu, sigma)

	model <- getModelNum(model)
	y <- evalModel(model, mPar, mPoints)
	yeps <- y + rnorm(length(y), mean=mu, sd=sigma)    		# adde noise
	data <- data.frame(dose=mPoints, resp=yeps)
	return(data)	# return noise measure values
}


############# AB HIER LOS!!!

## ====================================================================
## 				Evaluate the delta-criterion of the citet article 					
## ====================================================================
evalDelta <-
	function(model1, datain1, model2, datain2, region, alpha=0.05, resp="resp",dose="dose", out=1, relplac=0)
{	
	## model1 = name or number of model 1
	## datain1 = data.frame containing "dose" and "resp" entries for model 1
	## model2 = name or number of model 2
	## datain2 = data.frame containing "dose" and "resp" entries for model 2
	## alpha = alpha error
	## region = [a,b] = c(a,b) region of interest
	## resp/dose = character strings defining the name of the corresponding entry
	## out = 1 shows output, all other values are silent
	## relplac = 0/1 = response relative to placebo level
	
	data1 <- data.frame(dose=datain1[,dose], resp=datain1[,resp])	# extract needed data
	data2 <- data.frame(dose=datain2[,dose], resp=datain2[,resp])
	
	## fit the models to the data
	fitmodel1 <- fitModel(data1, model1, resp = "resp", dose = "dose", start = NULL,
           control = NULL, off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)	

	fitmodel2 <- fitModel(data2, model2, resp = "resp", dose = "dose", start = NULL,
           control = NULL, off = 1, scal = 1, uModPars = NULL,
           addArgs = NULL, na.action = na.fail)	
	
	if (is.na(fitmodel1) || is.na(fitmodel2)) {	# if fitting fails for at least one model omit both
		deltamin <- NA
		deltamax <- NA 
		fm1 <- NA
		fm2  <- NA
	} else {
		## create 1001 equi-distant points on the region of interest
		xval <- region[1]+(0:1000) / 1000 * (region[2]-region[1])
		
		## evalute the fitted model on these points
		mPar1 <- coef(fitmodel1$fm)	
		ymodel1 <- evalModel(model1, mPar1, xval)
		mPar2 <- coef(fitmodel2$fm)	
		ymodel2 <- evalModel(model2, mPar2, xval)
		
#	ymodel1 <- rep(0.4843088, length(ymodel1))	# constant mean model for IBS
		
		## Relative to placebo
		if (relplac==1) {
			meanplac1 <- ymodel1[1]		# extract mean placebo response of fitted model
			meanplac2 <- ymodel2[1]
			ymodel1 <- ymodel1-meanplac1	# substract placebo level
			ymodel2 <- ymodel2-meanplac2
			vplac1 <- getGrad(model1, xval[1], fitmodel1$fm)	# variance at placebo level
			vplac2 <- getGrad(model2, xval[1], fitmodel2$fm)
			data1$resp <- data1$resp-meanplac1	# for plotting
			data2$resp <- data2$resp-meanplac2
		}
		
		
		## calculate v(k) and variance at the point xmax 
		vcov1 <- vcov(fitmodel1$fm)
		vcov2 <- vcov(fitmodel2$fm)
		
		cbound <- NULL		# store confidence bound cbound (equal for upper and lower confidence boundary)
		for(x in xval) {
			# get gradient at the point x
			v1 <- getGrad(model1, x, fitmodel1$fm)
			v2 <- getGrad(model2, x, fitmodel2$fm)
			## calculate the combined variance at that point
			# switch if relative to placebo is chosen (relplac=1) or not (relplac=0)
			if(relplac==1) {varcombined <- (v1-vplac1) %*% vcov1 %*% t(v1-vplac1) + (v2-vplac2) %*% vcov2 %*% t(v2-vplac2)}
			else {varcombined <- v1 %*% vcov1 %*% t(v1) + v2 %*% vcov2 %*% t(v2)}
			## evaluate confidence intervall
			derivation <- qnorm(1-alpha) * sqrt(varcombined)
			cbound <- c(cbound, derivation)
		}

		
		distance <- ymodel2-ymodel1 		# take the difference of model2-model1
		cboundlower <- distance - cbound	# lower confidence bound
		cboundupper <- distance + cbound	# upper confidence bound
		cdinstance <- cboundupper - cboundlower		# point-wise distance of upper-lower confidence bound
		
		deltamax <- max(cboundupper)		# U(Y1, Y2, x)
		xmax <- xval[which.max(cboundupper)] # attained at
		deltamin <- min(cboundlower)		# L(Y1, Y2, x)
		xmin <- xval[which.min(cboundlower)] # attained at
	}
	
	if (out==1 && !is.na(deltamax)) {	# request output, and if fitting did not fail
		## draw 2 simple plots
		par(mfrow=c(2,1))
		# Combined plot of model 1 and model 2
		# set xlim and ylim based on model1, model2 
		xlim <- region
		ylim <- c(min(c(ymodel1,ymodel2,data1$resp,data2$resp)), max(c(ymodel1,ymodel2,data1$resp,data2$resp))*1.02)
	#	ylim <- c(min(c(ymodel1,ymodel2)), max(c(ymodel1,ymodel2))*1.02)
		# create a plot large enough for all data and legend
		plot(data1$dose,data1$resp, col=1, xlim=xlim, ylim=ylim, xlab="Dose", ylab="Response", main = "Plot of model 1 and model 2")
		lines(xval, ymodel1, col=1)	# fitted model 1
		points(data2$dose,data2$resp, col=2)	# scatter plot of measurements 2
		lines(xval, ymodel2, col=2)	# fitted model 1
		## add a legend at the top right
		temp <- legend("topright", legend = c(" ", " "),
	               text.width = strwidth("Difference: model2-model1"),
	               lty = 1, xjust = 1, yjust = 1, col=c(1,2))
		text(temp$rect$left + temp$rect$w, temp$text$y,
			c("Model 1", "Model 2"), pos=2, col=c(1,2))
		
		# Plot of difference of model1-model2
		#ylim <- c(min(c(cboundlower,cboundupper)), max(c(cboundlower,cboundupper))*1.2)
		ylim <- c(min(c(cboundlower,cboundupper)), max(c(cboundlower,cboundupper)))
		plot(xval, distance, col=5,xlim=xlim, ylim=ylim, xlab="Dose", ylab="Difference", main = "Difference and confidence band of model2-model1")	# difference of model1-model2
		lines(xval, cboundlower, col=5, lty=2)	# lower confidence bound
		lines(xval, cboundupper, col=5, lty=2)	# upper confidence bound
		points(xmax,cboundupper[which.max(cboundupper)], col=2, pch=19,lwd=3)	# draw a point where deltamax is attained
		points(xmin,cboundlower[which.min(cboundlower)], col=2, pch=19,lwd=3)	# draw a point where deltamin is attained
		
		## add a legend at the top right
		temp <- legend("topright", legend = c(" "),
	               text.width = strwidth("Difference: model2-model1"),
	               lty = 1, xjust = 1, yjust = 1, col=5)
	               #,title = "Line Types")
		text(temp$rect$left + temp$rect$w, temp$text$y,
			c("Difference: model2-model1"), pos=2, col=5)

		## output some stuff
		cat("\n")
		cat("--------------------------------------------------------------------", "\n")
		cat("Maximum distance between 'Model 2 - Model 1'", "\n","\n")
		cat("Fitted parameters:", "\n")
#		cat("Model 1 (", model1, ") has parameters ", names(coef(fitmodel1$fm)), ":", coef(fitmodel1$fm), "\n")
	cat("Model 1 (", model1, ") has parameters mean response): 4.843088","\n")
		cat("Model 2 (", model2, ") has parameters ", names(coef(fitmodel2$fm)), ":", coef(fitmodel2$fm), "\n")
		cat("\n")
		cat("Criterion values","\n")
		cat("Delta max =",deltamax, " at x=",xmax, "\n")
		cat("(1 -", alpha, ") confidence region: [", cboundlower[which.max(cboundupper)], ",", cboundupper[which.max(cboundupper)],"]", "\n")
		cat("Delta min =",deltamin, " at x=",xmin, "\n")
		cat("(1 -", alpha, ") confidence region: [", cboundlower[which.min(cboundlower)], ",", cboundupper[which.min(cboundlower)],"]", "\n")
		cat("\n")
		cat("Delta varies in [",  cboundlower[which.min(cboundlower)], ",",	cboundupper[which.max(cboundupper)],
				"] (range: ", cboundupper[which.max(cboundupper)]-cboundlower[which.min(cboundlower)], ")")
		cat("\n")
		cat("--------------------------------------------------------------------", "\n","\n","\n")
	}
	res <- list(deltamin = deltamin, deltamax = deltamax, fm1 = fitmodel1, fm2 = fitmodel2)
	invisible(res)
}



##### !!! ONLY IMPORTANT PART FROM HERE DOWN !!! #####
delta_choice <- c(1)	# critical distance delta
sigma_choice <- c(1,2,3)	# variance of iid errors
nn_choice <- c(10,50) # number of obs per dose
alpha_choice <- c(0.05, 0.1)	# alpha level
maxdis_choice <- c(0, 0.25, 0.5, 0.75, 0.9) # maximum distance of the two regression functions

## Example 6, quick beta-error evaluation (n repeats), linear quadratic distance)
seed <- 8234 # random seed to start with
tic1 <- Sys.time()	# for timing
n <- 10000	# number of evaluations

for (alpha in alpha_choice)   {
for (nn in nn_choice)   {
for (delta in delta_choice)  {
for (sigma in sigma_choice)  {
for (maxdis in maxdis_choice) {
seed <- seed+1;
set.seed(seed)  # random seed used to init random number generator
tic2 <- Sys.time()	# for local timing
out <- data.frame(H0=rep(0,1), H1=rep(0,1),Relation=rep(0,1))	# reserve space for results
resboot=data.frame()	# empty data.frame for storage
right <- 0
wrong <- 0


X1 <- c(rep(1, nn), rep(2,nn), rep(3,nn))	# 3 dosis level at 1, 2 and 3: each is observed nn times
X2 <- c(rep(1, nn), rep(2,nn), rep(3,nn))

for (i in 1:n) {
	Y1 <- c(rep(1, nn), rep(2,nn), rep(3,nn)) + rnorm(3*nn,0,sigma)
	Y2 <- c(rep(1, nn)+rnorm(nn,0,sigma), rep(2,nn)+rnorm(nn,-maxdis,sigma), rep(3,nn)+rnorm(nn,0,sigma)) # bias of -delta at the dose level 2
	data1 = data.frame(dose=X1, resp=Y1)	# create data.frames
	data2 = data.frame(dose=X2, resp=Y2)
	res=evalDelta("linear", data1, "quadratic", data2, alpha=alpha, c(1,3), out=0)		#evaluate;  supress output via out=0
	if (abs(res$deltamin)>delta || abs(res$deltamax)>delta) {	
		right <- right + 1
	} else {
		wrong <- wrong + 1
	}
}
out[1,1] <- right		 # correctly identified
out[1,2] <- wrong		 # false identified; should roughly be alpha * n
if (wrong!=0) {out[1,3] <- wrong/n} # alpha error, otherwise 0 as initialized


# add all information to data.frame res and save every time
runtime_global <- difftime(Sys.time(), tic1, units="secs") # output runtime
runtime_local <- difftime(Sys.time(), tic2, units="secs") # output runtime
resboot <- data.frame(delta, maxdis, sigma, n, nn, alpha, out, runtime_local, runtime_global, seed)


# define main output
if (!exists("global")) {
  global <- resboot
} else {
  global <- rbind(global, resboot)
}
sink(file="global_output.txt")  # write main output
print(global)
sink()

#plot(resboot$Relation, ylim=c(0,1), xlab="Simulation", ylab="Alpha level", main = paste("Alpha levels of", m, "simulations a", n, "runs"))	# plot final results
#lines(resboot$Relation)

} # end of maxdis loop
} # end of sigma loop
} # end of delta loop
} # end of nn loop
} # end of alpha loop

